One-, two-, and three-dimensional photon femtoscopy

Femtoscopy with photon pairs is a particularly attractive tool for studying high-energy nuclear collisions. Proposed and extensively discussed in several influential theory articles, it has seen only few applications in experiment because of statistics limitations. With the progress of detectors and electronics, only now it is coming within reach. In this paper we discuss the choice of kinematic variables for two-photon correlation functions. In particular, we argue against $C(Q_{\rm inv})$ and in favor of $C(\Delta E,Q_{\rm inv})$.

==> anc/fig1.dat <==
     K        qpar     qperp    DeltaE      Qinv
   0.300     0.200     0.000     0.200     0.000  
   0.300     0.200     0.010     0.200     0.011  
   0.300     0.200     0.020     0.200     0.021  
   0.300     0.200     0.030     0.200     0.032  
   0.300     0.200     0.040     0.200     0.042  
   0.300     0.200     0.050     0.199     0.053  
   0.300     0.200     0.060     0.199     0.064  
   0.300     0.200     0.070     0.198     0.074  
   0.300     0.200     0.080     0.198     0.085  
   0.300     0.200     0.090     0.198     0.095  
   0.300     0.200     0.100     0.197     0.106  
   0.300     0.200     0.110     0.196     0.116  
   0.300     0.200     0.120     0.196     0.127  
   0.300     0.200     0.130     0.195     0.137  
   0.300     0.200     0.140     0.194     0.148  
   0.300     0.200     0.150     0.193     0.158  
   0.300     0.200     0.160     0.193     0.169  
   0.300     0.200     0.170     0.192     0.179  
   0.300     0.200     0.180     0.191     0.190  
   0.300     0.200     0.190     0.190     0.200  
   0.300     0.200     0.200     0.189     0.211  
   0.300     0.200     0.210     0.188     0.221  
   0.300     0.200     0.220     0.187     0.231  
   0.300     0.200     0.230     0.185     0.242  
   0.300     0.200     0.240     0.184     0.252  
   0.300     0.200     0.250     0.183     0.263  
   0.300     0.200     0.260     0.182     0.273  
   0.300     0.200     0.270     0.181     0.283  
   0.300     0.200     0.280     0.180     0.293  
   0.300     0.200     0.290     0.178     0.304  
   0.300     0.200     0.300     0.177     0.314  
   0.300     0.200     0.310     0.176     0.324  
   0.300     0.200     0.320     0.175     0.334  
   0.300     0.200     0.330     0.173     0.345  
   0.300     0.200     0.340     0.172     0.355  
   0.300     0.200     0.350     0.171     0.365  
   0.300     0.200     0.360     0.170     0.375  
   0.300     0.200     0.370     0.168     0.385  
   0.300     0.200     0.380     0.167     0.396  
   0.300     0.200     0.390     0.166     0.406  
   0.300     0.200     0.400     0.164     0.416  
   0.300     0.200     0.410     0.163     0.426  
   0.300     0.200     0.420     0.162     0.436  
   0.300     0.200     0.430     0.160     0.446  
   0.300     0.200     0.440     0.159     0.456  
   0.300     0.200     0.450     0.158     0.466  
   0.300     0.200     0.460     0.157     0.477  
   0.300     0.200     0.470     0.155     0.487  
   0.300     0.200     0.480     0.154     0.497  
   0.300     0.200     0.490     0.153     0.507  
   0.300     0.200     0.500     0.152     0.517  
   0.300     0.200     0.510     0.150     0.527  
   0.300     0.200     0.520     0.149     0.537  
   0.300     0.200     0.530     0.148     0.547  
   0.300     0.200     0.540     0.147     0.557  
   0.300     0.200     0.550     0.145     0.567  
   0.300     0.200     0.560     0.144     0.577  
   0.300     0.200     0.570     0.143     0.587  
   0.300     0.200     0.580     0.142     0.597  
   0.300     0.200     0.590     0.141     0.607  
   0.300     0.200     0.600     0.139     0.617  
   0.300     0.200     0.610     0.138     0.627  
   0.300     0.200     0.620     0.137     0.637  
   0.300     0.200     0.630     0.136     0.647  
   0.300     0.200     0.640     0.135     0.657  
   0.300     0.200     0.650     0.134     0.667  
   0.300     0.200     0.660     0.133     0.677  
   0.300     0.200     0.670     0.132     0.687  
   0.300     0.200     0.680     0.131     0.697  
   0.300     0.200     0.690     0.129     0.707  
   0.300     0.200     0.700     0.128     0.717  
   0.300     0.200     0.710     0.127     0.727  
   0.300     0.200     0.720     0.126     0.737  
   0.300     0.200     0.730     0.125     0.746  
   0.300     0.200     0.740     0.124     0.756  
   0.300     0.200     0.750     0.123     0.766  
   0.300     0.200     0.760     0.122     0.776  
   0.300     0.200     0.770     0.121     0.786  
   0.300     0.200     0.780     0.120     0.796  
   0.300     0.200     0.790     0.119     0.806  
   0.300     0.200     0.800     0.118     0.816  
   0.300     0.200     0.810     0.118     0.826  
   0.300     0.200     0.820     0.117     0.836  
   0.300     0.200     0.830     0.116     0.846  
   0.300     0.200     0.840     0.115     0.856  
   0.300     0.200     0.850     0.114     0.866  
   0.300     0.200     0.860     0.113     0.876  
   0.300     0.200     0.870     0.112     0.886  
   0.300     0.200     0.880     0.111     0.896  
   0.300     0.200     0.890     0.110     0.905  
   0.300     0.200     0.900     0.110     0.915  
   0.300     0.200     0.910     0.109     0.925  
   0.300     0.200     0.920     0.108     0.935  
   0.300     0.200     0.930     0.107     0.945  
   0.300     0.200     0.940     0.106     0.955  
   0.300     0.200     0.950     0.106     0.965  
   0.300     0.200     0.960     0.105     0.975  
   0.300     0.200     0.970     0.104     0.985  
   0.300     0.200     0.980     0.103     0.995  
   0.300     0.200     0.990     0.103     1.005  
   0.300     0.400     0.000     0.400     0.000  
   0.300     0.400     0.010     0.400     0.013  
   0.300     0.400     0.020     0.400     0.027  
   0.300     0.400     0.030     0.399     0.040  
   0.300     0.400     0.040     0.398     0.053  
   0.300     0.400     0.050     0.398     0.067  
   0.300     0.400     0.060     0.396     0.080  
   0.300     0.400     0.070     0.395     0.093  
   0.300     0.400     0.080     0.394     0.106  
   0.300     0.400     0.090     0.392     0.119  
   0.300     0.400     0.100     0.391     0.132  
   0.300     0.400     0.110     0.389     0.144  
   0.300     0.400     0.120     0.387     0.157  
   0.300     0.400     0.130     0.385     0.169  
   0.300     0.400     0.140     0.383     0.182  
   0.300     0.400     0.150     0.381     0.194  
   0.300     0.400     0.160     0.378     0.206  
   0.300     0.400     0.170     0.376     0.218  
   0.300     0.400     0.180     0.373     0.230  
   0.300     0.400     0.190     0.371     0.242  
   0.300     0.400     0.200     0.368     0.253  
   0.300     0.400     0.210     0.366     0.265  
   0.300     0.400     0.220     0.363     0.276  
   0.300     0.400     0.230     0.361     0.288  
   0.300     0.400     0.240     0.358     0.299  
   0.300     0.400     0.250     0.355     0.310  
   0.300     0.400     0.260     0.353     0.321  
   0.300     0.400     0.270     0.350     0.332  
   0.300     0.400     0.280     0.347     0.343  
   0.300     0.400     0.290     0.344     0.354  
   0.300     0.400     0.300     0.342     0.365  
   0.300     0.400     0.310     0.339     0.376  
   0.300     0.400     0.320     0.336     0.386  
   0.300     0.400     0.330     0.334     0.397  
   0.300     0.400     0.340     0.331     0.408  
   0.300     0.400     0.350     0.328     0.418  
   0.300     0.400     0.360     0.326     0.429  
   0.300     0.400     0.370     0.323     0.439  
   0.300     0.400     0.380     0.320     0.449  
   0.300     0.400     0.390     0.318     0.460  
   0.300     0.400     0.400     0.315     0.470  
   0.300     0.400     0.410     0.312     0.480  
   0.300     0.400     0.420     0.310     0.490  
   0.300     0.400     0.430     0.307     0.501  
   0.300     0.400     0.440     0.305     0.511  
   0.300     0.400     0.450     0.302     0.521  
   0.300     0.400     0.460     0.300     0.531  
   0.300     0.400     0.470     0.297     0.541  
   0.300     0.400     0.480     0.295     0.551  
   0.300     0.400     0.490     0.292     0.561  
   0.300     0.400     0.500     0.290     0.571  
   0.300     0.400     0.510     0.287     0.581  
   0.300     0.400     0.520     0.285     0.591  
   0.300     0.400     0.530     0.283     0.601  
   0.300     0.400     0.540     0.280     0.611  
   0.300     0.400     0.550     0.278     0.621  
   0.300     0.400     0.560     0.276     0.631  
   0.300     0.400     0.570     0.273     0.640  
   0.300     0.400     0.580     0.271     0.650  
   0.300     0.400     0.590     0.269     0.660  
   0.300     0.400     0.600     0.267     0.670  
   0.300     0.400     0.610     0.265     0.680  
   0.300     0.400     0.620     0.263     0.690  
   0.300     0.400     0.630     0.260     0.699  
   0.300     0.400     0.640     0.258     0.709  
   0.300     0.400     0.650     0.256     0.719  
   0.300     0.400     0.660     0.254     0.729  
   0.300     0.400     0.670     0.252     0.738  
   0.300     0.400     0.680     0.250     0.748  
   0.300     0.400     0.690     0.248     0.758  
   0.300     0.400     0.700     0.246     0.768  
   0.300     0.400     0.710     0.244     0.777  
   0.300     0.400     0.720     0.242     0.787  
   0.300     0.400     0.730     0.241     0.797  
   0.300     0.400     0.740     0.239     0.807  
   0.300     0.400     0.750     0.237     0.816  
   0.300     0.400     0.760     0.235     0.826  
   0.300     0.400     0.770     0.233     0.836  
   0.300     0.400     0.780     0.231     0.845  
   0.300     0.400     0.790     0.230     0.855  
   0.300     0.400     0.800     0.228     0.865  
   0.300     0.400     0.810     0.226     0.875  
   0.300     0.400     0.820     0.225     0.884  
   0.300     0.400     0.830     0.223     0.894  
   0.300     0.400     0.840     0.221     0.904  
   0.300     0.400     0.850     0.220     0.913  
   0.300     0.400     0.860     0.218     0.923  
   0.300     0.400     0.870     0.216     0.933  
   0.300     0.400     0.880     0.215     0.942  
   0.300     0.400     0.890     0.213     0.952  
   0.300     0.400     0.900     0.212     0.962  
   0.300     0.400     0.910     0.210     0.972  
   0.300     0.400     0.920     0.209     0.981  
   0.300     0.400     0.930     0.207     0.991  
   0.300     0.400     0.940     0.206     1.001  
   0.300     0.400     0.950     0.204     1.010  
   0.300     0.400     0.960     0.203     1.020  
   0.300     0.400     0.970     0.201     1.030  
   0.300     0.400     0.980     0.200     1.039  
   0.300     0.400     0.990     0.199     1.049  
   0.300     0.600     0.000     0.600     0.000  
   0.300     0.600     0.010     0.595     0.078  
   0.300     0.600     0.020     0.590     0.110  
   0.300     0.600     0.030     0.585     0.136  
   0.300     0.600     0.040     0.580     0.158  
   0.300     0.600     0.050     0.576     0.177  
   0.300     0.600     0.060     0.571     0.195  
   0.300     0.600     0.070     0.566     0.211  
   0.300     0.600     0.080     0.561     0.227  
   0.300     0.600     0.090     0.557     0.241  
   0.300     0.600     0.100     0.552     0.255  
   0.300     0.600     0.110     0.548     0.269  
   0.300     0.600     0.120     0.543     0.282  
   0.300     0.600     0.130     0.539     0.295  
   0.300     0.600     0.140     0.534     0.307  
   0.300     0.600     0.150     0.530     0.319  
   0.300     0.600     0.160     0.525     0.331  
   0.300     0.600     0.170     0.521     0.343  
   0.300     0.600     0.180     0.517     0.354  
   0.300     0.600     0.190     0.512     0.365  
   0.300     0.600     0.200     0.508     0.376  
   0.300     0.600     0.210     0.504     0.387  
   0.300     0.600     0.220     0.500     0.398  
   0.300     0.600     0.230     0.496     0.409  
   0.300     0.600     0.240     0.492     0.419  
   0.300     0.600     0.250     0.488     0.430  
   0.300     0.600     0.260     0.484     0.440  
   0.300     0.600     0.270     0.480     0.450  
   0.300     0.600     0.280     0.476     0.460  
   0.300     0.600     0.290     0.472     0.470  
   0.300     0.600     0.300     0.468     0.480  
   0.300     0.600     0.310     0.465     0.490  
   0.300     0.600     0.320     0.461     0.500  
   0.300     0.600     0.330     0.457     0.510  
   0.300     0.600     0.340     0.454     0.519  
   0.300     0.600     0.350     0.450     0.529  
   0.300     0.600     0.360     0.446     0.539  
   0.300     0.600     0.370     0.443     0.548  
   0.300     0.600     0.380     0.439     0.558  
   0.300     0.600     0.390     0.436     0.568  
   0.300     0.600     0.400     0.432     0.577  
   0.300     0.600     0.410     0.429     0.587  
   0.300     0.600     0.420     0.426     0.596  
   0.300     0.600     0.430     0.422     0.605  
   0.300     0.600     0.440     0.419     0.615  
   0.300     0.600     0.450     0.416     0.624  
   0.300     0.600     0.460     0.413     0.634  
   0.300     0.600     0.470     0.409     0.643  
   0.300     0.600     0.480     0.406     0.652  
   0.300     0.600     0.490     0.403     0.662  
   0.300     0.600     0.500     0.400     0.671  
   0.300     0.600     0.510     0.397     0.680  
   0.300     0.600     0.520     0.394     0.689  
   0.300     0.600     0.530     0.391     0.699  
   0.300     0.600     0.540     0.388     0.708  
   0.300     0.600     0.550     0.385     0.717  
   0.300     0.600     0.560     0.382     0.726  
   0.300     0.600     0.570     0.379     0.736  
   0.300     0.600     0.580     0.376     0.745  
   0.300     0.600     0.590     0.374     0.754  
   0.300     0.600     0.600     0.371     0.763  
   0.300     0.600     0.610     0.368     0.772  
   0.300     0.600     0.620     0.365     0.782  
   0.300     0.600     0.630     0.363     0.791  
   0.300     0.600     0.640     0.360     0.800  
   0.300     0.600     0.650     0.357     0.809  
   0.300     0.600     0.660     0.355     0.818  
   0.300     0.600     0.670     0.352     0.828  
   0.300     0.600     0.680     0.350     0.837  
   0.300     0.600     0.690     0.347     0.846  
   0.300     0.600     0.700     0.345     0.855  
   0.300     0.600     0.710     0.342     0.864  
   0.300     0.600     0.720     0.340     0.873  
   0.300     0.600     0.730     0.337     0.883  
   0.300     0.600     0.740     0.335     0.892  
   0.300     0.600     0.750     0.333     0.901  
   0.300     0.600     0.760     0.330     0.910  
   0.300     0.600     0.770     0.328     0.919  
   0.300     0.600     0.780     0.326     0.929  
   0.300     0.600     0.790     0.323     0.938  
   0.300     0.600     0.800     0.321     0.947  
   0.300     0.600     0.810     0.319     0.956  
   0.300     0.600     0.820     0.317     0.965  
   0.300     0.600     0.830     0.315     0.975  
   0.300     0.600     0.840     0.312     0.984  
   0.300     0.600     0.850     0.310     0.993  
   0.300     0.600     0.860     0.308     1.002  
   0.300     0.600     0.870     0.306     1.012  
   0.300     0.600     0.880     0.304     1.021  
   0.300     0.600     0.890     0.302     1.030  
   0.300     0.600     0.900     0.300     1.039  
   0.300     0.600     0.910     0.298     1.048  
   0.300     0.600     0.920     0.296     1.058  
   0.300     0.600     0.930     0.294     1.067  
   0.300     0.600     0.940     0.292     1.076  
   0.300     0.600     0.950     0.290     1.085  
   0.300     0.600     0.960     0.288     1.095  
   0.300     0.600     0.970     0.287     1.104  
   0.300     0.600     0.980     0.285     1.113  
   0.300     0.600     0.990     0.283     1.123  
   0.600     0.200     0.000     0.200     0.000  
   0.600     0.200     0.010     0.200     0.010  
   0.600     0.200     0.020     0.200     0.020  
   0.600     0.200     0.030     0.200     0.030  
   0.600     0.200     0.040     0.200     0.041  
   0.600     0.200     0.050     0.200     0.051  
   0.600     0.200     0.060     0.200     0.061  
   0.600     0.200     0.070     0.200     0.071  
   0.600     0.200     0.080     0.200     0.081  
   0.600     0.200     0.090     0.199     0.091  
   0.600     0.200     0.100     0.199     0.101  
   0.600     0.200     0.110     0.199     0.112  
   0.600     0.200     0.120     0.199     0.122  
   0.600     0.200     0.130     0.199     0.132  
   0.600     0.200     0.140     0.199     0.142  
   0.600     0.200     0.150     0.198     0.152  
   0.600     0.200     0.160     0.198     0.162  
   0.600     0.200     0.170     0.198     0.172  
   0.600     0.200     0.180     0.198     0.182  
   0.600     0.200     0.190     0.197     0.193  
   0.600     0.200     0.200     0.197     0.203  
   0.600     0.200     0.210     0.197     0.213  
   0.600     0.200     0.220     0.197     0.223  
   0.600     0.200     0.230     0.196     0.233  
   0.600     0.200     0.240     0.196     0.243  
   0.600     0.200     0.250     0.196     0.253  
   0.600     0.200     0.260     0.195     0.264  
   0.600     0.200     0.270     0.195     0.274  
   0.600     0.200     0.280     0.195     0.284  
   0.600     0.200     0.290     0.194     0.294  
   0.600     0.200     0.300     0.194     0.304  
   0.600     0.200     0.310     0.193     0.314  
   0.600     0.200     0.320     0.193     0.324  
   0.600     0.200     0.330     0.193     0.334  
   0.600     0.200     0.340     0.192     0.344  
   0.600     0.200     0.350     0.192     0.355  
   0.600     0.200     0.360     0.191     0.365  
   0.600     0.200     0.370     0.191     0.375  
   0.600     0.200     0.380     0.190     0.385  
   0.600     0.200     0.390     0.190     0.395  
   0.600     0.200     0.400     0.189     0.405  
   0.600     0.200     0.410     0.189     0.415  
   0.600     0.200     0.420     0.189     0.425  
   0.600     0.200     0.430     0.188     0.435  
   0.600     0.200     0.440     0.187     0.445  
   0.600     0.200     0.450     0.187     0.456  
   0.600     0.200     0.460     0.186     0.466  
   0.600     0.200     0.470     0.186     0.476  
   0.600     0.200     0.480     0.185     0.486  
   0.600     0.200     0.490     0.185     0.496  
   0.600     0.200     0.500     0.184     0.506  
   0.600     0.200     0.510     0.184     0.516  
   0.600     0.200     0.520     0.183     0.526  
   0.600     0.200     0.530     0.183     0.536  
   0.600     0.200     0.540     0.182     0.546  
   0.600     0.200     0.550     0.181     0.556  
   0.600     0.200     0.560     0.181     0.566  
   0.600     0.200     0.570     0.180     0.577  
   0.600     0.200     0.580     0.180     0.587  
   0.600     0.200     0.590     0.179     0.597  
   0.600     0.200     0.600     0.178     0.607  
   0.600     0.200     0.610     0.178     0.617  
   0.600     0.200     0.620     0.177     0.627  
   0.600     0.200     0.630     0.177     0.637  
   0.600     0.200     0.640     0.176     0.647  
   0.600     0.200     0.650     0.175     0.657  
   0.600     0.200     0.660     0.175     0.667  
   0.600     0.200     0.670     0.174     0.677  
   0.600     0.200     0.680     0.174     0.687  
   0.600     0.200     0.690     0.173     0.697  
   0.600     0.200     0.700     0.172     0.707  
   0.600     0.200     0.710     0.172     0.717  
   0.600     0.200     0.720     0.171     0.727  
   0.600     0.200     0.730     0.170     0.737  
   0.600     0.200     0.740     0.170     0.748  
   0.600     0.200     0.750     0.169     0.758  
   0.600     0.200     0.760     0.168     0.768  
   0.600     0.200     0.770     0.168     0.778  
   0.600     0.200     0.780     0.167     0.788  
   0.600     0.200     0.790     0.167     0.798  
   0.600     0.200     0.800     0.166     0.808  
   0.600     0.200     0.810     0.165     0.818  
   0.600     0.200     0.820     0.165     0.828  
   0.600     0.200     0.830     0.164     0.838  
   0.600     0.200     0.840     0.163     0.848  
   0.600     0.200     0.850     0.163     0.858  
   0.600     0.200     0.860     0.162     0.868  
   0.600     0.200     0.870     0.161     0.878  
   0.600     0.200     0.880     0.161     0.888  
   0.600     0.200     0.890     0.160     0.898  
   0.600     0.200     0.900     0.159     0.908  
   0.600     0.200     0.910     0.159     0.918  
   0.600     0.200     0.920     0.158     0.928  
   0.600     0.200     0.930     0.158     0.938  
   0.600     0.200     0.940     0.157     0.948  
   0.600     0.200     0.950     0.156     0.958  
   0.600     0.200     0.960     0.156     0.968  
   0.600     0.200     0.970     0.155     0.978  
   0.600     0.200     0.980     0.154     0.988  
   0.600     0.200     0.990     0.154     0.998  
   0.600     0.400     0.000     0.400     0.000  
   0.600     0.400     0.010     0.400     0.011  
   0.600     0.400     0.020     0.400     0.021  
   0.600     0.400     0.030     0.400     0.032  
   0.600     0.400     0.040     0.400     0.042  
   0.600     0.400     0.050     0.400     0.053  
   0.600     0.400     0.060     0.399     0.064  
   0.600     0.400     0.070     0.399     0.074  
   0.600     0.400     0.080     0.399     0.085  
   0.600     0.400     0.090     0.399     0.095  
   0.600     0.400     0.100     0.398     0.106  
   0.600     0.400     0.110     0.398     0.117  
   0.600     0.400     0.120     0.398     0.127  
   0.600     0.400     0.130     0.397     0.138  
   0.600     0.400     0.140     0.397     0.148  
   0.600     0.400     0.150     0.397     0.159  
   0.600     0.400     0.160     0.396     0.169  
   0.600     0.400     0.170     0.396     0.180  
   0.600     0.400     0.180     0.395     0.191  
   0.600     0.400     0.190     0.394     0.201  
   0.600     0.400     0.200     0.394     0.212  
   0.600     0.400     0.210     0.393     0.222  
   0.600     0.400     0.220     0.393     0.233  
   0.600     0.400     0.230     0.392     0.243  
   0.600     0.400     0.240     0.391     0.254  
   0.600     0.400     0.250     0.391     0.264  
   0.600     0.400     0.260     0.390     0.275  
   0.600     0.400     0.270     0.389     0.285  
   0.600     0.400     0.280     0.388     0.296  
   0.600     0.400     0.290     0.388     0.306  
   0.600     0.400     0.300     0.387     0.317  
   0.600     0.400     0.310     0.386     0.327  
   0.600     0.400     0.320     0.385     0.338  
   0.600     0.400     0.330     0.384     0.348  
   0.600     0.400     0.340     0.383     0.359  
   0.600     0.400     0.350     0.382     0.369  
   0.600     0.400     0.360     0.381     0.380  
   0.600     0.400     0.370     0.380     0.390  
   0.600     0.400     0.380     0.379     0.401  
   0.600     0.400     0.390     0.378     0.411  
   0.600     0.400     0.400     0.377     0.421  
   0.600     0.400     0.410     0.376     0.432  
   0.600     0.400     0.420     0.375     0.442  
   0.600     0.400     0.430     0.374     0.453  
   0.600     0.400     0.440     0.373     0.463  
   0.600     0.400     0.450     0.372     0.473  
   0.600     0.400     0.460     0.371     0.484  
   0.600     0.400     0.470     0.370     0.494  
   0.600     0.400     0.480     0.369     0.504  
   0.600     0.400     0.490     0.368     0.515  
   0.600     0.400     0.500     0.366     0.525  
   0.600     0.400     0.510     0.365     0.535  
   0.600     0.400     0.520     0.364     0.546  
   0.600     0.400     0.530     0.363     0.556  
   0.600     0.400     0.540     0.362     0.566  
   0.600     0.400     0.550     0.361     0.577  
   0.600     0.400     0.560     0.359     0.587  
   0.600     0.400     0.570     0.358     0.597  
   0.600     0.400     0.580     0.357     0.607  
   0.600     0.400     0.590     0.356     0.618  
   0.600     0.400     0.600     0.354     0.628  
   0.600     0.400     0.610     0.353     0.638  
   0.600     0.400     0.620     0.352     0.649  
   0.600     0.400     0.630     0.351     0.659  
   0.600     0.400     0.640     0.349     0.669  
   0.600     0.400     0.650     0.348     0.679  
   0.600     0.400     0.660     0.347     0.689  
   0.600     0.400     0.670     0.346     0.700  
   0.600     0.400     0.680     0.344     0.710  
   0.600     0.400     0.690     0.343     0.720  
   0.600     0.400     0.700     0.342     0.730  
   0.600     0.400     0.710     0.340     0.740  
   0.600     0.400     0.720     0.339     0.751  
   0.600     0.400     0.730     0.338     0.761  
   0.600     0.400     0.740     0.337     0.771  
   0.600     0.400     0.750     0.335     0.781  
   0.600     0.400     0.760     0.334     0.791  
   0.600     0.400     0.770     0.333     0.801  
   0.600     0.400     0.780     0.331     0.812  
   0.600     0.400     0.790     0.330     0.822  
   0.600     0.400     0.800     0.329     0.832  
   0.600     0.400     0.810     0.327     0.842  
   0.600     0.400     0.820     0.326     0.852  
   0.600     0.400     0.830     0.325     0.862  
   0.600     0.400     0.840     0.324     0.872  
   0.600     0.400     0.850     0.322     0.882  
   0.600     0.400     0.860     0.321     0.893  
   0.600     0.400     0.870     0.320     0.903  
   0.600     0.400     0.880     0.318     0.913  
   0.600     0.400     0.890     0.317     0.923  
   0.600     0.400     0.900     0.316     0.933  
   0.600     0.400     0.910     0.315     0.943  
   0.600     0.400     0.920     0.313     0.953  
   0.600     0.400     0.930     0.312     0.963  
   0.600     0.400     0.940     0.311     0.973  
   0.600     0.400     0.950     0.309     0.983  
   0.600     0.400     0.960     0.308     0.993  
   0.600     0.400     0.970     0.307     1.003  
   0.600     0.400     0.980     0.306     1.013  
   0.600     0.400     0.990     0.304     1.023  
   0.600     0.600     0.000     0.600     0.000  
   0.600     0.600     0.010     0.600     0.012  
   0.600     0.600     0.020     0.600     0.023  
   0.600     0.600     0.030     0.600     0.035  
   0.600     0.600     0.040     0.600     0.046  
   0.600     0.600     0.050     0.599     0.058  
   0.600     0.600     0.060     0.599     0.069  
   0.600     0.600     0.070     0.599     0.081  
   0.600     0.600     0.080     0.598     0.092  
   0.600     0.600     0.090     0.598     0.104  
   0.600     0.600     0.100     0.597     0.115  
   0.600     0.600     0.110     0.597     0.127  
   0.600     0.600     0.120     0.596     0.138  
   0.600     0.600     0.130     0.595     0.150  
   0.600     0.600     0.140     0.595     0.161  
   0.600     0.600     0.150     0.594     0.173  
   0.600     0.600     0.160     0.593     0.184  
   0.600     0.600     0.170     0.592     0.195  
   0.600     0.600     0.180     0.591     0.207  
   0.600     0.600     0.190     0.590     0.218  
   0.600     0.600     0.200     0.589     0.230  
   0.600     0.600     0.210     0.588     0.241  
   0.600     0.600     0.220     0.587     0.252  
   0.600     0.600     0.230     0.586     0.264  
   0.600     0.600     0.240     0.585     0.275  
   0.600     0.600     0.250     0.584     0.286  
   0.600     0.600     0.260     0.582     0.297  
   0.600     0.600     0.270     0.581     0.309  
   0.600     0.600     0.280     0.580     0.320  
   0.600     0.600     0.290     0.578     0.331  
   0.600     0.600     0.300     0.577     0.342  
   0.600     0.600     0.310     0.576     0.353  
   0.600     0.600     0.320     0.574     0.364  
   0.600     0.600     0.330     0.573     0.376  
   0.600     0.600     0.340     0.571     0.387  
   0.600     0.600     0.350     0.570     0.398  
   0.600     0.600     0.360     0.568     0.409  
   0.600     0.600     0.370     0.566     0.420  
   0.600     0.600     0.380     0.565     0.431  
   0.600     0.600     0.390     0.563     0.442  
   0.600     0.600     0.400     0.561     0.453  
   0.600     0.600     0.410     0.560     0.464  
   0.600     0.600     0.420     0.558     0.474  
   0.600     0.600     0.430     0.556     0.485  
   0.600     0.600     0.440     0.554     0.496  
   0.600     0.600     0.450     0.553     0.507  
   0.600     0.600     0.460     0.551     0.518  
   0.600     0.600     0.470     0.549     0.529  
   0.600     0.600     0.480     0.547     0.539  
   0.600     0.600     0.490     0.545     0.550  
   0.600     0.600     0.500     0.544     0.561  
   0.600     0.600     0.510     0.542     0.572  
   0.600     0.600     0.520     0.540     0.582  
   0.600     0.600     0.530     0.538     0.593  
   0.600     0.600     0.540     0.536     0.604  
   0.600     0.600     0.550     0.534     0.614  
   0.600     0.600     0.560     0.532     0.625  
   0.600     0.600     0.570     0.530     0.635  
   0.600     0.600     0.580     0.528     0.646  
   0.600     0.600     0.590     0.526     0.657  
   0.600     0.600     0.600     0.524     0.667  
   0.600     0.600     0.610     0.522     0.678  
   0.600     0.600     0.620     0.520     0.688  
   0.600     0.600     0.630     0.519     0.699  
   0.600     0.600     0.640     0.517     0.709  
   0.600     0.600     0.650     0.515     0.720  
   0.600     0.600     0.660     0.513     0.730  
   0.600     0.600     0.670     0.511     0.740  
   0.600     0.600     0.680     0.509     0.751  
   0.600     0.600     0.690     0.507     0.761  
   0.600     0.600     0.700     0.505     0.772  
   0.600     0.600     0.710     0.503     0.782  
   0.600     0.600     0.720     0.501     0.792  
   0.600     0.600     0.730     0.499     0.803  
   0.600     0.600     0.740     0.497     0.813  
   0.600     0.600     0.750     0.495     0.823  
   0.600     0.600     0.760     0.493     0.834  
   0.600     0.600     0.770     0.491     0.844  
   0.600     0.600     0.780     0.489     0.854  
   0.600     0.600     0.790     0.487     0.864  
   0.600     0.600     0.800     0.485     0.875  
   0.600     0.600     0.810     0.483     0.885  
   0.600     0.600     0.820     0.481     0.895  
   0.600     0.600     0.830     0.479     0.905  
   0.600     0.600     0.840     0.477     0.915  
   0.600     0.600     0.850     0.475     0.926  
   0.600     0.600     0.860     0.473     0.936  
   0.600     0.600     0.870     0.471     0.946  
   0.600     0.600     0.880     0.469     0.956  
   0.600     0.600     0.890     0.467     0.966  
   0.600     0.600     0.900     0.465     0.976  
   0.600     0.600     0.910     0.463     0.987  
   0.600     0.600     0.920     0.462     0.997  
   0.600     0.600     0.930     0.460     1.007  
   0.600     0.600     0.940     0.458     1.017  
   0.600     0.600     0.950     0.456     1.027  
   0.600     0.600     0.960     0.454     1.037  
   0.600     0.600     0.970     0.452     1.047  
   0.600     0.600     0.980     0.450     1.057  
   0.600     0.600     0.990     0.448     1.067  
   1.200     0.200     0.000     0.200     0.000  
   1.200     0.200     0.010     0.200     0.010  
   1.200     0.200     0.020     0.200     0.020  
   1.200     0.200     0.030     0.200     0.030  
   1.200     0.200     0.040     0.200     0.040  
   1.200     0.200     0.050     0.200     0.050  
   1.200     0.200     0.060     0.200     0.060  
   1.200     0.200     0.070     0.200     0.070  
   1.200     0.200     0.080     0.200     0.080  
   1.200     0.200     0.090     0.200     0.090  
   1.200     0.200     0.100     0.200     0.100  
   1.200     0.200     0.110     0.200     0.110  
   1.200     0.200     0.120     0.200     0.120  
   1.200     0.200     0.130     0.200     0.130  
   1.200     0.200     0.140     0.200     0.140  
   1.200     0.200     0.150     0.200     0.151  
   1.200     0.200     0.160     0.200     0.161  
   1.200     0.200     0.170     0.199     0.171  
   1.200     0.200     0.180     0.199     0.181  
   1.200     0.200     0.190     0.199     0.191  
   1.200     0.200     0.200     0.199     0.201  
   1.200     0.200     0.210     0.199     0.211  
   1.200     0.200     0.220     0.199     0.221  
   1.200     0.200     0.230     0.199     0.231  
   1.200     0.200     0.240     0.199     0.241  
   1.200     0.200     0.250     0.199     0.251  
   1.200     0.200     0.260     0.199     0.261  
   1.200     0.200     0.270     0.199     0.271  
   1.200     0.200     0.280     0.199     0.281  
   1.200     0.200     0.290     0.199     0.291  
   1.200     0.200     0.300     0.198     0.301  
   1.200     0.200     0.310     0.198     0.311  
   1.200     0.200     0.320     0.198     0.321  
   1.200     0.200     0.330     0.198     0.331  
   1.200     0.200     0.340     0.198     0.341  
   1.200     0.200     0.350     0.198     0.351  
   1.200     0.200     0.360     0.198     0.361  
   1.200     0.200     0.370     0.198     0.371  
   1.200     0.200     0.380     0.198     0.381  
   1.200     0.200     0.390     0.197     0.391  
   1.200     0.200     0.400     0.197     0.401  
   1.200     0.200     0.410     0.197     0.411  
   1.200     0.200     0.420     0.197     0.421  
   1.200     0.200     0.430     0.197     0.431  
   1.200     0.200     0.440     0.197     0.441  
   1.200     0.200     0.450     0.197     0.452  
   1.200     0.200     0.460     0.196     0.462  
   1.200     0.200     0.470     0.196     0.472  
   1.200     0.200     0.480     0.196     0.482  
   1.200     0.200     0.490     0.196     0.492  
   1.200     0.200     0.500     0.196     0.502  
   1.200     0.200     0.510     0.196     0.512  
   1.200     0.200     0.520     0.195     0.522  
   1.200     0.200     0.530     0.195     0.532  
   1.200     0.200     0.540     0.195     0.542  
   1.200     0.200     0.550     0.195     0.552  
   1.200     0.200     0.560     0.195     0.562  
   1.200     0.200     0.570     0.195     0.572  
   1.200     0.200     0.580     0.194     0.582  
   1.200     0.200     0.590     0.194     0.592  
   1.200     0.200     0.600     0.194     0.602  
   1.200     0.200     0.610     0.194     0.612  
   1.200     0.200     0.620     0.194     0.622  
   1.200     0.200     0.630     0.193     0.632  
   1.200     0.200     0.640     0.193     0.642  
   1.200     0.200     0.650     0.193     0.652  
   1.200     0.200     0.660     0.193     0.662  
   1.200     0.200     0.670     0.193     0.672  
   1.200     0.200     0.680     0.192     0.682  
   1.200     0.200     0.690     0.192     0.692  
   1.200     0.200     0.700     0.192     0.702  
   1.200     0.200     0.710     0.192     0.712  
   1.200     0.200     0.720     0.192     0.722  
   1.200     0.200     0.730     0.191     0.732  
   1.200     0.200     0.740     0.191     0.742  
   1.200     0.200     0.750     0.191     0.752  
   1.200     0.200     0.760     0.191     0.762  
   1.200     0.200     0.770     0.190     0.772  
   1.200     0.200     0.780     0.190     0.782  
   1.200     0.200     0.790     0.190     0.792  
   1.200     0.200     0.800     0.190     0.803  
   1.200     0.200     0.810     0.189     0.813  
   1.200     0.200     0.820     0.189     0.823  
   1.200     0.200     0.830     0.189     0.833  
   1.200     0.200     0.840     0.189     0.843  
   1.200     0.200     0.850     0.188     0.853  
   1.200     0.200     0.860     0.188     0.863  
   1.200     0.200     0.870     0.188     0.873  
   1.200     0.200     0.880     0.188     0.883  
   1.200     0.200     0.890     0.187     0.893  
   1.200     0.200     0.900     0.187     0.903  
   1.200     0.200     0.910     0.187     0.913  
   1.200     0.200     0.920     0.187     0.923  
   1.200     0.200     0.930     0.186     0.933  
   1.200     0.200     0.940     0.186     0.943  
   1.200     0.200     0.950     0.186     0.953  
   1.200     0.200     0.960     0.186     0.963  
   1.200     0.200     0.970     0.185     0.973  
   1.200     0.200     0.980     0.185     0.983  
   1.200     0.200     0.990     0.185     0.993  
   1.200     0.400     0.000     0.400     0.000  
   1.200     0.400     0.010     0.400     0.010  
   1.200     0.400     0.020     0.400     0.020  
   1.200     0.400     0.030     0.400     0.030  
   1.200     0.400     0.040     0.400     0.041  
   1.200     0.400     0.050     0.400     0.051  
   1.200     0.400     0.060     0.400     0.061  
   1.200     0.400     0.070     0.400     0.071  
   1.200     0.400     0.080     0.400     0.081  
   1.200     0.400     0.090     0.400     0.091  
   1.200     0.400     0.100     0.400     0.101  
   1.200     0.400     0.110     0.400     0.112  
   1.200     0.400     0.120     0.399     0.122  
   1.200     0.400     0.130     0.399     0.132  
   1.200     0.400     0.140     0.399     0.142  
   1.200     0.400     0.150     0.399     0.152  
   1.200     0.400     0.160     0.399     0.162  
   1.200     0.400     0.170     0.399     0.172  
   1.200     0.400     0.180     0.399     0.183  
   1.200     0.400     0.190     0.399     0.193  
   1.200     0.400     0.200     0.399     0.203  
   1.200     0.400     0.210     0.398     0.213  
   1.200     0.400     0.220     0.398     0.223  
   1.200     0.400     0.230     0.398     0.233  
   1.200     0.400     0.240     0.398     0.243  
   1.200     0.400     0.250     0.398     0.254  
   1.200     0.400     0.260     0.398     0.264  
   1.200     0.400     0.270     0.397     0.274  
   1.200     0.400     0.280     0.397     0.284  
   1.200     0.400     0.290     0.397     0.294  
   1.200     0.400     0.300     0.397     0.304  
   1.200     0.400     0.310     0.397     0.314  
   1.200     0.400     0.320     0.396     0.324  
   1.200     0.400     0.330     0.396     0.335  
   1.200     0.400     0.340     0.396     0.345  
   1.200     0.400     0.350     0.396     0.355  
   1.200     0.400     0.360     0.395     0.365  
   1.200     0.400     0.370     0.395     0.375  
   1.200     0.400     0.380     0.395     0.385  
   1.200     0.400     0.390     0.395     0.395  
   1.200     0.400     0.400     0.394     0.406  
   1.200     0.400     0.410     0.394     0.416  
   1.200     0.400     0.420     0.394     0.426  
   1.200     0.400     0.430     0.394     0.436  
   1.200     0.400     0.440     0.393     0.446  
   1.200     0.400     0.450     0.393     0.456  
   1.200     0.400     0.460     0.393     0.466  
   1.200     0.400     0.470     0.392     0.476  
   1.200     0.400     0.480     0.392     0.487  
   1.200     0.400     0.490     0.392     0.497  
   1.200     0.400     0.500     0.391     0.507  
   1.200     0.400     0.510     0.391     0.517  
   1.200     0.400     0.520     0.391     0.527  
   1.200     0.400     0.530     0.390     0.537  
   1.200     0.400     0.540     0.390     0.547  
   1.200     0.400     0.550     0.390     0.557  
   1.200     0.400     0.560     0.389     0.568  
   1.200     0.400     0.570     0.389     0.578  
   1.200     0.400     0.580     0.389     0.588  
   1.200     0.400     0.590     0.388     0.598  
   1.200     0.400     0.600     0.388     0.608  
   1.200     0.400     0.610     0.387     0.618  
   1.200     0.400     0.620     0.387     0.628  
   1.200     0.400     0.630     0.387     0.638  
   1.200     0.400     0.640     0.386     0.648  
   1.200     0.400     0.650     0.386     0.659  
   1.200     0.400     0.660     0.385     0.669  
   1.200     0.400     0.670     0.385     0.679  
   1.200     0.400     0.680     0.384     0.689  
   1.200     0.400     0.690     0.384     0.699  
   1.200     0.400     0.700     0.384     0.709  
   1.200     0.400     0.710     0.383     0.719  
   1.200     0.400     0.720     0.383     0.729  
   1.200     0.400     0.730     0.382     0.739  
   1.200     0.400     0.740     0.382     0.750  
   1.200     0.400     0.750     0.381     0.760  
   1.200     0.400     0.760     0.381     0.770  
   1.200     0.400     0.770     0.380     0.780  
   1.200     0.400     0.780     0.380     0.790  
   1.200     0.400     0.790     0.379     0.800  
   1.200     0.400     0.800     0.379     0.810  
   1.200     0.400     0.810     0.379     0.820  
   1.200     0.400     0.820     0.378     0.830  
   1.200     0.400     0.830     0.378     0.840  
   1.200     0.400     0.840     0.377     0.851  
   1.200     0.400     0.850     0.377     0.861  
   1.200     0.400     0.860     0.376     0.871  
   1.200     0.400     0.870     0.376     0.881  
   1.200     0.400     0.880     0.375     0.891  
   1.200     0.400     0.890     0.374     0.901  
   1.200     0.400     0.900     0.374     0.911  
   1.200     0.400     0.910     0.373     0.921  
   1.200     0.400     0.920     0.373     0.931  
   1.200     0.400     0.930     0.372     0.941  
   1.200     0.400     0.940     0.372     0.951  
   1.200     0.400     0.950     0.371     0.962  
   1.200     0.400     0.960     0.371     0.972  
   1.200     0.400     0.970     0.370     0.982  
   1.200     0.400     0.980     0.370     0.992  
   1.200     0.400     0.990     0.369     1.002  
   1.200     0.600     0.000     0.600     0.000  
   1.200     0.600     0.010     0.600     0.010  
   1.200     0.600     0.020     0.600     0.021  
   1.200     0.600     0.030     0.600     0.031  
   1.200     0.600     0.040     0.600     0.041  
   1.200     0.600     0.050     0.600     0.052  
   1.200     0.600     0.060     0.600     0.062  
   1.200     0.600     0.070     0.600     0.072  
   1.200     0.600     0.080     0.600     0.083  
   1.200     0.600     0.090     0.600     0.093  
   1.200     0.600     0.100     0.599     0.103  
   1.200     0.600     0.110     0.599     0.114  
   1.200     0.600     0.120     0.599     0.124  
   1.200     0.600     0.130     0.599     0.134  
   1.200     0.600     0.140     0.599     0.145  
   1.200     0.600     0.150     0.599     0.155  
   1.200     0.600     0.160     0.599     0.165  
   1.200     0.600     0.170     0.598     0.176  
   1.200     0.600     0.180     0.598     0.186  
   1.200     0.600     0.190     0.598     0.196  
   1.200     0.600     0.200     0.598     0.207  
   1.200     0.600     0.210     0.598     0.217  
   1.200     0.600     0.220     0.597     0.227  
   1.200     0.600     0.230     0.597     0.237  
   1.200     0.600     0.240     0.597     0.248  
   1.200     0.600     0.250     0.597     0.258  
   1.200     0.600     0.260     0.596     0.268  
   1.200     0.600     0.270     0.596     0.279  
   1.200     0.600     0.280     0.596     0.289  
   1.200     0.600     0.290     0.595     0.299  
   1.200     0.600     0.300     0.595     0.310  
   1.200     0.600     0.310     0.595     0.320  
   1.200     0.600     0.320     0.594     0.330  
   1.200     0.600     0.330     0.594     0.341  
   1.200     0.600     0.340     0.594     0.351  
   1.200     0.600     0.350     0.593     0.361  
   1.200     0.600     0.360     0.593     0.372  
   1.200     0.600     0.370     0.593     0.382  
   1.200     0.600     0.380     0.592     0.392  
   1.200     0.600     0.390     0.592     0.402  
   1.200     0.600     0.400     0.591     0.413  
   1.200     0.600     0.410     0.591     0.423  
   1.200     0.600     0.420     0.590     0.433  
   1.200     0.600     0.430     0.590     0.444  
   1.200     0.600     0.440     0.590     0.454  
   1.200     0.600     0.450     0.589     0.464  
   1.200     0.600     0.460     0.589     0.474  
   1.200     0.600     0.470     0.588     0.485  
   1.200     0.600     0.480     0.588     0.495  
   1.200     0.600     0.490     0.587     0.505  
   1.200     0.600     0.500     0.587     0.516  
   1.200     0.600     0.510     0.586     0.526  
   1.200     0.600     0.520     0.586     0.536  
   1.200     0.600     0.530     0.585     0.546  
   1.200     0.600     0.540     0.584     0.557  
   1.200     0.600     0.550     0.584     0.567  
   1.200     0.600     0.560     0.583     0.577  
   1.200     0.600     0.570     0.583     0.588  
   1.200     0.600     0.580     0.582     0.598  
   1.200     0.600     0.590     0.582     0.608  
   1.200     0.600     0.600     0.581     0.618  
   1.200     0.600     0.610     0.580     0.629  
   1.200     0.600     0.620     0.580     0.639  
   1.200     0.600     0.630     0.579     0.649  
   1.200     0.600     0.640     0.579     0.659  
   1.200     0.600     0.650     0.578     0.670  
   1.200     0.600     0.660     0.577     0.680  
   1.200     0.600     0.670     0.577     0.690  
   1.200     0.600     0.680     0.576     0.700  
   1.200     0.600     0.690     0.575     0.711  
   1.200     0.600     0.700     0.575     0.721  
   1.200     0.600     0.710     0.574     0.731  
   1.200     0.600     0.720     0.573     0.741  
   1.200     0.600     0.730     0.573     0.752  
   1.200     0.600     0.740     0.572     0.762  
   1.200     0.600     0.750     0.571     0.772  
   1.200     0.600     0.760     0.570     0.782  
   1.200     0.600     0.770     0.570     0.793  
   1.200     0.600     0.780     0.569     0.803  
   1.200     0.600     0.790     0.568     0.813  
   1.200     0.600     0.800     0.568     0.823  
   1.200     0.600     0.810     0.567     0.834  
   1.200     0.600     0.820     0.566     0.844  
   1.200     0.600     0.830     0.565     0.854  
   1.200     0.600     0.840     0.565     0.864  
   1.200     0.600     0.850     0.564     0.874  
   1.200     0.600     0.860     0.563     0.885  
   1.200     0.600     0.870     0.562     0.895  
   1.200     0.600     0.880     0.561     0.905  
   1.200     0.600     0.890     0.561     0.915  
   1.200     0.600     0.900     0.560     0.926  
   1.200     0.600     0.910     0.559     0.936  
   1.200     0.600     0.920     0.558     0.946  
   1.200     0.600     0.930     0.557     0.956  
   1.200     0.600     0.940     0.557     0.966  
   1.200     0.600     0.950     0.556     0.977  
   1.200     0.600     0.960     0.555     0.987  
   1.200     0.600     0.970     0.554     0.997  
   1.200     0.600     0.980     0.553     1.007  
   1.200     0.600     0.990     0.552     1.017  
   0.300     0.000     0.200     0.000     0.200  
   0.300     0.010     0.200     0.009     0.200  
   0.300     0.020     0.200     0.019     0.200  
   0.300     0.030     0.200     0.028     0.200  
   0.300     0.040     0.200     0.038     0.200  
   0.300     0.050     0.200     0.047     0.201  
   0.300     0.060     0.200     0.057     0.201  
   0.300     0.070     0.200     0.066     0.201  
   0.300     0.080     0.200     0.076     0.202  
   0.300     0.090     0.200     0.085     0.202  
   0.300     0.100     0.200     0.095     0.203  
   0.300     0.110     0.200     0.104     0.203  
   0.300     0.120     0.200     0.114     0.204  
   0.300     0.130     0.200     0.123     0.204  
   0.300     0.140     0.200     0.132     0.205  
   0.300     0.150     0.200     0.142     0.206  
   0.300     0.160     0.200     0.151     0.207  
   0.300     0.170     0.200     0.161     0.208  
   0.300     0.180     0.200     0.170     0.209  
   0.300     0.190     0.200     0.179     0.210  
   0.300     0.200     0.200     0.189     0.211  
   0.300     0.210     0.200     0.198     0.212  
   0.300     0.220     0.200     0.207     0.213  
   0.300     0.230     0.200     0.217     0.214  
   0.300     0.240     0.200     0.226     0.216  
   0.300     0.250     0.200     0.235     0.217  
   0.300     0.260     0.200     0.244     0.219  
   0.300     0.270     0.200     0.253     0.221  
   0.300     0.280     0.200     0.263     0.222  
   0.300     0.290     0.200     0.272     0.224  
   0.300     0.300     0.200     0.281     0.226  
   0.300     0.310     0.200     0.290     0.228  
   0.300     0.320     0.200     0.299     0.231  
   0.300     0.330     0.200     0.308     0.233  
   0.300     0.340     0.200     0.317     0.235  
   0.300     0.350     0.200     0.325     0.238  
   0.300     0.360     0.200     0.334     0.241  
   0.300     0.370     0.200     0.343     0.244  
   0.300     0.380     0.200     0.351     0.247  
   0.300     0.390     0.200     0.360     0.250  
   0.300     0.400     0.200     0.368     0.253  
   0.300     0.410     0.200     0.377     0.257  
   0.300     0.420     0.200     0.385     0.261  
   0.300     0.430     0.200     0.393     0.265  
   0.300     0.440     0.200     0.401     0.269  
   0.300     0.450     0.200     0.409     0.274  
   0.300     0.460     0.200     0.417     0.278  
   0.300     0.470     0.200     0.425     0.283  
   0.300     0.480     0.200     0.433     0.289  
   0.300     0.490     0.200     0.440     0.294  
   0.300     0.500     0.200     0.447     0.300  
   0.300     0.510     0.200     0.454     0.306  
   0.300     0.520     0.200     0.461     0.313  
   0.300     0.530     0.200     0.468     0.319  
   0.300     0.540     0.200     0.474     0.327  
   0.300     0.550     0.200     0.481     0.334  
   0.300     0.560     0.200     0.487     0.342  
   0.300     0.570     0.200     0.492     0.350  
   0.300     0.580     0.200     0.498     0.358  
   0.300     0.590     0.200     0.503     0.367  
   0.300     0.600     0.200     0.508     0.376  
   0.300     0.610     0.200     0.513     0.386  
   0.300     0.620     0.200     0.518     0.396  
   0.300     0.630     0.200     0.522     0.406  
   0.300     0.640     0.200     0.526     0.416  
   0.300     0.650     0.200     0.530     0.426  
   0.300     0.660     0.200     0.533     0.437  
   0.300     0.670     0.200     0.537     0.448  
   0.300     0.680     0.200     0.540     0.459  
   0.300     0.690     0.200     0.543     0.470  
   0.300     0.700     0.200     0.546     0.482  
   0.300     0.710     0.200     0.548     0.493  
   0.300     0.720     0.200     0.551     0.505  
   0.300     0.730     0.200     0.553     0.517  
   0.300     0.740     0.200     0.555     0.528  
   0.300     0.750     0.200     0.557     0.540  
   0.300     0.760     0.200     0.559     0.552  
   0.300     0.770     0.200     0.561     0.564  
   0.300     0.780     0.200     0.563     0.576  
   0.300     0.790     0.200     0.564     0.588  
   0.300     0.800     0.200     0.566     0.600  
   0.300     0.810     0.200     0.567     0.612  
   0.300     0.820     0.200     0.568     0.624  
   0.300     0.830     0.200     0.570     0.636  
   0.300     0.840     0.200     0.571     0.648  
   0.300     0.850     0.200     0.572     0.660  
   0.300     0.860     0.200     0.573     0.672  
   0.300     0.870     0.200     0.574     0.684  
   0.300     0.880     0.200     0.575     0.696  
   0.300     0.890     0.200     0.576     0.708  
   0.300     0.900     0.200     0.576     0.720  
   0.300     0.910     0.200     0.577     0.731  
   0.300     0.920     0.200     0.578     0.743  
   0.300     0.930     0.200     0.579     0.755  
   0.300     0.940     0.200     0.579     0.767  
   0.300     0.950     0.200     0.580     0.779  
   0.300     0.960     0.200     0.580     0.790  
   0.300     0.970     0.200     0.581     0.802  
   0.300     0.980     0.200     0.582     0.814  
   0.300     0.990     0.200     0.582     0.825  
   0.300     0.000     0.400     0.000     0.400  
   0.300     0.010     0.400     0.008     0.400  
   0.300     0.020     0.400     0.017     0.400  
   0.300     0.030     0.400     0.025     0.400  
   0.300     0.040     0.400     0.033     0.401  
   0.300     0.050     0.400     0.042     0.401  
   0.300     0.060     0.400     0.050     0.401  
   0.300     0.070     0.400     0.058     0.402  
   0.300     0.080     0.400     0.066     0.402  
   0.300     0.090     0.400     0.075     0.403  
   0.300     0.100     0.400     0.083     0.404  
   0.300     0.110     0.400     0.091     0.405  
   0.300     0.120     0.400     0.099     0.406  
   0.300     0.130     0.400     0.108     0.407  
   0.300     0.140     0.400     0.116     0.408  
   0.300     0.150     0.400     0.124     0.409  
   0.300     0.160     0.400     0.132     0.410  
   0.300     0.170     0.400     0.140     0.411  
   0.300     0.180     0.400     0.148     0.413  
   0.300     0.190     0.400     0.156     0.414  
   0.300     0.200     0.400     0.164     0.416  
   0.300     0.210     0.400     0.172     0.418  
   0.300     0.220     0.400     0.180     0.419  
   0.300     0.230     0.400     0.188     0.421  
   0.300     0.240     0.400     0.196     0.423  
   0.300     0.250     0.400     0.204     0.425  
   0.300     0.260     0.400     0.212     0.428  
   0.300     0.270     0.400     0.219     0.430  
   0.300     0.280     0.400     0.227     0.432  
   0.300     0.290     0.400     0.235     0.435  
   0.300     0.300     0.400     0.242     0.437  
   0.300     0.310     0.400     0.250     0.440  
   0.300     0.320     0.400     0.257     0.443  
   0.300     0.330     0.400     0.265     0.446  
   0.300     0.340     0.400     0.272     0.449  
   0.300     0.350     0.400     0.280     0.452  
   0.300     0.360     0.400     0.287     0.455  
   0.300     0.370     0.400     0.294     0.459  
   0.300     0.380     0.400     0.301     0.462  
   0.300     0.390     0.400     0.308     0.466  
   0.300     0.400     0.400     0.315     0.470  
   0.300     0.410     0.400     0.322     0.474  
   0.300     0.420     0.400     0.328     0.478  
   0.300     0.430     0.400     0.335     0.482  
   0.300     0.440     0.400     0.342     0.487  
   0.300     0.450     0.400     0.348     0.491  
   0.300     0.460     0.400     0.355     0.496  
   0.300     0.470     0.400     0.361     0.501  
   0.300     0.480     0.400     0.367     0.506  
   0.300     0.490     0.400     0.373     0.511  
   0.300     0.500     0.400     0.379     0.516  
   0.300     0.510     0.400     0.385     0.521  
   0.300     0.520     0.400     0.391     0.527  
   0.300     0.530     0.400     0.396     0.533  
   0.300     0.540     0.400     0.402     0.539  
   0.300     0.550     0.400     0.407     0.545  
   0.300     0.560     0.400     0.413     0.551  
   0.300     0.570     0.400     0.418     0.557  
   0.300     0.580     0.400     0.423     0.564  
   0.300     0.590     0.400     0.428     0.570  
   0.300     0.600     0.400     0.432     0.577  
   0.300     0.610     0.400     0.437     0.584  
   0.300     0.620     0.400     0.442     0.591  
   0.300     0.630     0.400     0.446     0.598  
   0.300     0.640     0.400     0.450     0.606  
   0.300     0.650     0.400     0.455     0.613  
   0.300     0.660     0.400     0.459     0.621  
   0.300     0.670     0.400     0.463     0.628  
   0.300     0.680     0.400     0.467     0.636  
   0.300     0.690     0.400     0.470     0.644  
   0.300     0.700     0.400     0.474     0.652  
   0.300     0.710     0.400     0.477     0.660  
   0.300     0.720     0.400     0.481     0.669  
   0.300     0.730     0.400     0.484     0.677  
   0.300     0.740     0.400     0.487     0.686  
   0.300     0.750     0.400     0.490     0.694  
   0.300     0.760     0.400     0.493     0.703  
   0.300     0.770     0.400     0.496     0.712  
   0.300     0.780     0.400     0.499     0.721  
   0.300     0.790     0.400     0.502     0.730  
   0.300     0.800     0.400     0.504     0.739  
   0.300     0.810     0.400     0.507     0.748  
   0.300     0.820     0.400     0.509     0.757  
   0.300     0.830     0.400     0.512     0.766  
   0.300     0.840     0.400     0.514     0.775  
   0.300     0.850     0.400     0.516     0.785  
   0.300     0.860     0.400     0.518     0.794  
   0.300     0.870     0.400     0.520     0.804  
   0.300     0.880     0.400     0.522     0.813  
   0.300     0.890     0.400     0.524     0.823  
   0.300     0.900     0.400     0.526     0.833  
   0.300     0.910     0.400     0.528     0.842  
   0.300     0.920     0.400     0.530     0.852  
   0.300     0.930     0.400     0.531     0.862  
   0.300     0.940     0.400     0.533     0.871  
   0.300     0.950     0.400     0.535     0.881  
   0.300     0.960     0.400     0.536     0.891  
   0.300     0.970     0.400     0.538     0.901  
   0.300     0.980     0.400     0.539     0.911  
   0.300     0.990     0.400     0.540     0.921  
   0.300     0.000     0.600     0.000     0.600  
   0.300     0.010     0.600     0.007     0.600  
   0.300     0.020     0.600     0.014     0.600  
   0.300     0.030     0.600     0.021     0.600  
   0.300     0.040     0.600     0.028     0.601  
   0.300     0.050     0.600     0.035     0.601  
   0.300     0.060     0.600     0.042     0.602  
   0.300     0.070     0.600     0.049     0.602  
   0.300     0.080     0.600     0.056     0.603  
   0.300     0.090     0.600     0.063     0.603  
   0.300     0.100     0.600     0.070     0.604  
   0.300     0.110     0.600     0.077     0.605  
   0.300     0.120     0.600     0.084     0.606  
   0.300     0.130     0.600     0.091     0.607  
   0.300     0.140     0.600     0.098     0.608  
   0.300     0.150     0.600     0.105     0.609  
   0.300     0.160     0.600     0.112     0.611  
   0.300     0.170     0.600     0.119     0.612  
   0.300     0.180     0.600     0.126     0.614  
   0.300     0.190     0.600     0.133     0.615  
   0.300     0.200     0.600     0.139     0.617  
   0.300     0.210     0.600     0.146     0.619  
   0.300     0.220     0.600     0.153     0.620  
   0.300     0.230     0.600     0.160     0.622  
   0.300     0.240     0.600     0.166     0.624  
   0.300     0.250     0.600     0.173     0.627  
   0.300     0.260     0.600     0.179     0.629  
   0.300     0.270     0.600     0.186     0.631  
   0.300     0.280     0.600     0.193     0.634  
   0.300     0.290     0.600     0.199     0.636  
   0.300     0.300     0.600     0.205     0.639  
   0.300     0.310     0.600     0.212     0.641  
   0.300     0.320     0.600     0.218     0.644  
   0.300     0.330     0.600     0.224     0.647  
   0.300     0.340     0.600     0.231     0.650  
   0.300     0.350     0.600     0.237     0.653  
   0.300     0.360     0.600     0.243     0.656  
   0.300     0.370     0.600     0.249     0.659  
   0.300     0.380     0.600     0.255     0.663  
   0.300     0.390     0.600     0.261     0.666  
   0.300     0.400     0.600     0.267     0.670  
   0.300     0.410     0.600     0.273     0.674  
   0.300     0.420     0.600     0.278     0.677  
   0.300     0.430     0.600     0.284     0.681  
   0.300     0.440     0.600     0.290     0.685  
   0.300     0.450     0.600     0.295     0.689  
   0.300     0.460     0.600     0.301     0.694  
   0.300     0.470     0.600     0.306     0.698  
   0.300     0.480     0.600     0.312     0.702  
   0.300     0.490     0.600     0.317     0.707  
   0.300     0.500     0.600     0.322     0.711  
   0.300     0.510     0.600     0.328     0.716  
   0.300     0.520     0.600     0.333     0.721  
   0.300     0.530     0.600     0.338     0.726  
   0.300     0.540     0.600     0.343     0.731  
   0.300     0.550     0.600     0.348     0.736  
   0.300     0.560     0.600     0.352     0.741  
   0.300     0.570     0.600     0.357     0.747  
   0.300     0.580     0.600     0.362     0.752  
   0.300     0.590     0.600     0.366     0.758  
   0.300     0.600     0.600     0.371     0.763  
   0.300     0.610     0.600     0.375     0.769  
   0.300     0.620     0.600     0.380     0.775  
   0.300     0.630     0.600     0.384     0.781  
   0.300     0.640     0.600     0.388     0.787  
   0.300     0.650     0.600     0.392     0.793  
   0.300     0.660     0.600     0.396     0.799  
   0.300     0.670     0.600     0.400     0.805  
   0.300     0.680     0.600     0.404     0.812  
   0.300     0.690     0.600     0.408     0.818  
   0.300     0.700     0.600     0.412     0.825  
   0.300     0.710     0.600     0.415     0.832  
   0.300     0.720     0.600     0.419     0.838  
   0.300     0.730     0.600     0.423     0.845  
   0.300     0.740     0.600     0.426     0.852  
   0.300     0.750     0.600     0.429     0.859  
   0.300     0.760     0.600     0.433     0.866  
   0.300     0.770     0.600     0.436     0.873  
   0.300     0.780     0.600     0.439     0.881  
   0.300     0.790     0.600     0.442     0.888  
   0.300     0.800     0.600     0.445     0.895  
   0.300     0.810     0.600     0.448     0.903  
   0.300     0.820     0.600     0.451     0.910  
   0.300     0.830     0.600     0.454     0.918  
   0.300     0.840     0.600     0.457     0.926  
   0.300     0.850     0.600     0.460     0.933  
   0.300     0.860     0.600     0.462     0.941  
   0.300     0.870     0.600     0.465     0.949  
   0.300     0.880     0.600     0.467     0.957  
   0.300     0.890     0.600     0.470     0.965  
   0.300     0.900     0.600     0.472     0.973  
   0.300     0.910     0.600     0.475     0.981  
   0.300     0.920     0.600     0.477     0.989  
   0.300     0.930     0.600     0.479     0.998  
   0.300     0.940     0.600     0.482     1.006  
   0.300     0.950     0.600     0.484     1.014  
   0.300     0.960     0.600     0.486     1.023  
   0.300     0.970     0.600     0.488     1.031  
   0.300     0.980     0.600     0.490     1.039  
   0.300     0.990     0.600     0.492     1.048  
   0.600     0.000     0.200     0.000     0.200  
   0.600     0.010     0.200     0.010     0.200  
   0.600     0.020     0.200     0.020     0.200  
   0.600     0.030     0.200     0.030     0.200  
   0.600     0.040     0.200     0.039     0.200  
   0.600     0.050     0.200     0.049     0.200  
   0.600     0.060     0.200     0.059     0.200  
   0.600     0.070     0.200     0.069     0.200  
   0.600     0.080     0.200     0.079     0.200  
   0.600     0.090     0.200     0.089     0.201  
   0.600     0.100     0.200     0.099     0.201  
   0.600     0.110     0.200     0.108     0.201  
   0.600     0.120     0.200     0.118     0.201  
   0.600     0.130     0.200     0.128     0.201  
   0.600     0.140     0.200     0.138     0.201  
   0.600     0.150     0.200     0.148     0.202  
   0.600     0.160     0.200     0.158     0.202  
   0.600     0.170     0.200     0.168     0.202  
   0.600     0.180     0.200     0.177     0.202  
   0.600     0.190     0.200     0.187     0.202  
   0.600     0.200     0.200     0.197     0.203  
   0.600     0.210     0.200     0.207     0.203  
   0.600     0.220     0.200     0.217     0.203  
   0.600     0.230     0.200     0.227     0.204  
   0.600     0.240     0.200     0.237     0.204  
   0.600     0.250     0.200     0.246     0.204  
   0.600     0.260     0.200     0.256     0.205  
   0.600     0.270     0.200     0.266     0.205  
   0.600     0.280     0.200     0.276     0.206  
   0.600     0.290     0.200     0.286     0.206  
   0.600     0.300     0.200     0.296     0.206  
   0.600     0.310     0.200     0.305     0.207  
   0.600     0.320     0.200     0.315     0.207  
   0.600     0.330     0.200     0.325     0.208  
   0.600     0.340     0.200     0.335     0.208  
   0.600     0.350     0.200     0.345     0.209  
   0.600     0.360     0.200     0.355     0.209  
   0.600     0.370     0.200     0.364     0.210  
   0.600     0.380     0.200     0.374     0.211  
   0.600     0.390     0.200     0.384     0.211  
   0.600     0.400     0.200     0.394     0.212  
   0.600     0.410     0.200     0.404     0.212  
   0.600     0.420     0.200     0.414     0.213  
   0.600     0.430     0.200     0.423     0.214  
   0.600     0.440     0.200     0.433     0.214  
   0.600     0.450     0.200     0.443     0.215  
   0.600     0.460     0.200     0.453     0.216  
   0.600     0.470     0.200     0.463     0.217  
   0.600     0.480     0.200     0.472     0.218  
   0.600     0.490     0.200     0.482     0.218  
   0.600     0.500     0.200     0.492     0.219  
   0.600     0.510     0.200     0.502     0.220  
   0.600     0.520     0.200     0.511     0.221  
   0.600     0.530     0.200     0.521     0.222  
   0.600     0.540     0.200     0.531     0.223  
   0.600     0.550     0.200     0.541     0.224  
   0.600     0.560     0.200     0.550     0.225  
   0.600     0.570     0.200     0.560     0.226  
   0.600     0.580     0.200     0.570     0.227  
   0.600     0.590     0.200     0.580     0.228  
   0.600     0.600     0.200     0.589     0.230  
   0.600     0.610     0.200     0.599     0.231  
   0.600     0.620     0.200     0.609     0.232  
   0.600     0.630     0.200     0.618     0.233  
   0.600     0.640     0.200     0.628     0.235  
   0.600     0.650     0.200     0.638     0.236  
   0.600     0.660     0.200     0.647     0.238  
   0.600     0.670     0.200     0.657     0.239  
   0.600     0.680     0.200     0.667     0.241  
   0.600     0.690     0.200     0.676     0.242  
   0.600     0.700     0.200     0.686     0.244  
   0.600     0.710     0.200     0.696     0.245  
   0.600     0.720     0.200     0.705     0.247  
   0.600     0.730     0.200     0.715     0.249  
   0.600     0.740     0.200     0.724     0.251  
   0.600     0.750     0.200     0.734     0.253  
   0.600     0.760     0.200     0.743     0.255  
   0.600     0.770     0.200     0.753     0.257  
   0.600     0.780     0.200     0.762     0.259  
   0.600     0.790     0.200     0.772     0.261  
   0.600     0.800     0.200     0.781     0.264  
   0.600     0.810     0.200     0.791     0.266  
   0.600     0.820     0.200     0.800     0.268  
   0.600     0.830     0.200     0.810     0.271  
   0.600     0.840     0.200     0.819     0.274  
   0.600     0.850     0.200     0.828     0.276  
   0.600     0.860     0.200     0.838     0.279  
   0.600     0.870     0.200     0.847     0.282  
   0.600     0.880     0.200     0.856     0.285  
   0.600     0.890     0.200     0.865     0.289  
   0.600     0.900     0.200     0.874     0.292  
   0.600     0.910     0.200     0.884     0.296  
   0.600     0.920     0.200     0.893     0.299  
   0.600     0.930     0.200     0.902     0.303  
   0.600     0.940     0.200     0.911     0.307  
   0.600     0.950     0.200     0.920     0.311  
   0.600     0.960     0.200     0.928     0.316  
   0.600     0.970     0.200     0.937     0.320  
   0.600     0.980     0.200     0.946     0.325  
   0.600     0.990     0.200     0.955     0.330  
   0.600     0.000     0.400     0.000     0.400  
   0.600     0.010     0.400     0.009     0.400  
   0.600     0.020     0.400     0.019     0.400  
   0.600     0.030     0.400     0.028     0.400  
   0.600     0.040     0.400     0.038     0.400  
   0.600     0.050     0.400     0.047     0.400  
   0.600     0.060     0.400     0.057     0.400  
   0.600     0.070     0.400     0.066     0.401  
   0.600     0.080     0.400     0.076     0.401  
   0.600     0.090     0.400     0.085     0.401  
   0.600     0.100     0.400     0.095     0.401  
   0.600     0.110     0.400     0.104     0.402  
   0.600     0.120     0.400     0.114     0.402  
   0.600     0.130     0.400     0.123     0.402  
   0.600     0.140     0.400     0.133     0.402  
   0.600     0.150     0.400     0.142     0.403  
   0.600     0.160     0.400     0.152     0.403  
   0.600     0.170     0.400     0.161     0.404  
   0.600     0.180     0.400     0.171     0.404  
   0.600     0.190     0.400     0.180     0.405  
   0.600     0.200     0.400     0.189     0.405  
   0.600     0.210     0.400     0.199     0.406  
   0.600     0.220     0.400     0.208     0.406  
   0.600     0.230     0.400     0.218     0.407  
   0.600     0.240     0.400     0.227     0.407  
   0.600     0.250     0.400     0.237     0.408  
   0.600     0.260     0.400     0.246     0.409  
   0.600     0.270     0.400     0.256     0.409  
   0.600     0.280     0.400     0.265     0.410  
   0.600     0.290     0.400     0.274     0.411  
   0.600     0.300     0.400     0.284     0.412  
   0.600     0.310     0.400     0.293     0.412  
   0.600     0.320     0.400     0.303     0.413  
   0.600     0.330     0.400     0.312     0.414  
   0.600     0.340     0.400     0.321     0.415  
   0.600     0.350     0.400     0.331     0.416  
   0.600     0.360     0.400     0.340     0.417  
   0.600     0.370     0.400     0.349     0.418  
   0.600     0.380     0.400     0.359     0.419  
   0.600     0.390     0.400     0.368     0.420  
   0.600     0.400     0.400     0.377     0.421  
   0.600     0.410     0.400     0.387     0.423  
   0.600     0.420     0.400     0.396     0.424  
   0.600     0.430     0.400     0.405     0.425  
   0.600     0.440     0.400     0.415     0.426  
   0.600     0.450     0.400     0.424     0.428  
   0.600     0.460     0.400     0.433     0.429  
   0.600     0.470     0.400     0.442     0.430  
   0.600     0.480     0.400     0.452     0.432  
   0.600     0.490     0.400     0.461     0.433  
   0.600     0.500     0.400     0.470     0.435  
   0.600     0.510     0.400     0.479     0.436  
   0.600     0.520     0.400     0.488     0.438  
   0.600     0.530     0.400     0.498     0.440  
   0.600     0.540     0.400     0.507     0.441  
   0.600     0.550     0.400     0.516     0.443  
   0.600     0.560     0.400     0.525     0.445  
   0.600     0.570     0.400     0.534     0.447  
   0.600     0.580     0.400     0.543     0.449  
   0.600     0.590     0.400     0.552     0.451  
   0.600     0.600     0.400     0.561     0.453  
   0.600     0.610     0.400     0.570     0.455  
   0.600     0.620     0.400     0.579     0.457  
   0.600     0.630     0.400     0.588     0.459  
   0.600     0.640     0.400     0.597     0.461  
   0.600     0.650     0.400     0.606     0.464  
   0.600     0.660     0.400     0.615     0.466  
   0.600     0.670     0.400     0.624     0.468  
   0.600     0.680     0.400     0.633     0.471  
   0.600     0.690     0.400     0.642     0.473  
   0.600     0.700     0.400     0.651     0.476  
   0.600     0.710     0.400     0.659     0.479  
   0.600     0.720     0.400     0.668     0.482  
   0.600     0.730     0.400     0.677     0.484  
   0.600     0.740     0.400     0.686     0.487  
   0.600     0.750     0.400     0.694     0.490  
   0.600     0.760     0.400     0.703     0.494  
   0.600     0.770     0.400     0.711     0.497  
   0.600     0.780     0.400     0.720     0.500  
   0.600     0.790     0.400     0.729     0.503  
   0.600     0.800     0.400     0.737     0.507  
   0.600     0.810     0.400     0.745     0.510  
   0.600     0.820     0.400     0.754     0.514  
   0.600     0.830     0.400     0.762     0.518  
   0.600     0.840     0.400     0.770     0.522  
   0.600     0.850     0.400     0.779     0.526  
   0.600     0.860     0.400     0.787     0.530  
   0.600     0.870     0.400     0.795     0.534  
   0.600     0.880     0.400     0.803     0.538  
   0.600     0.890     0.400     0.811     0.543  
   0.600     0.900     0.400     0.819     0.547  
   0.600     0.910     0.400     0.827     0.552  
   0.600     0.920     0.400     0.835     0.557  
   0.600     0.930     0.400     0.842     0.562  
   0.600     0.940     0.400     0.850     0.567  
   0.600     0.950     0.400     0.858     0.572  
   0.600     0.960     0.400     0.865     0.577  
   0.600     0.970     0.400     0.873     0.583  
   0.600     0.980     0.400     0.880     0.588  
   0.600     0.990     0.400     0.887     0.594  
   0.600     0.000     0.600     0.000     0.600  
   0.600     0.010     0.600     0.009     0.600  
   0.600     0.020     0.600     0.018     0.600  
   0.600     0.030     0.600     0.027     0.600  
   0.600     0.040     0.600     0.036     0.600  
   0.600     0.050     0.600     0.045     0.600  
   0.600     0.060     0.600     0.054     0.601  
   0.600     0.070     0.600     0.063     0.601  
   0.600     0.080     0.600     0.072     0.601  
   0.600     0.090     0.600     0.080     0.601  
   0.600     0.100     0.600     0.089     0.602  
   0.600     0.110     0.600     0.098     0.602  
   0.600     0.120     0.600     0.107     0.602  
   0.600     0.130     0.600     0.116     0.603  
   0.600     0.140     0.600     0.125     0.603  
   0.600     0.150     0.600     0.134     0.604  
   0.600     0.160     0.600     0.143     0.604  
   0.600     0.170     0.600     0.152     0.605  
   0.600     0.180     0.600     0.161     0.605  
   0.600     0.190     0.600     0.170     0.606  
   0.600     0.200     0.600     0.178     0.607  
   0.600     0.210     0.600     0.187     0.607  
   0.600     0.220     0.600     0.196     0.608  
   0.600     0.230     0.600     0.205     0.609  
   0.600     0.240     0.600     0.214     0.610  
   0.600     0.250     0.600     0.223     0.611  
   0.600     0.260     0.600     0.232     0.612  
   0.600     0.270     0.600     0.240     0.612  
   0.600     0.280     0.600     0.249     0.613  
   0.600     0.290     0.600     0.258     0.614  
   0.600     0.300     0.600     0.267     0.615  
   0.600     0.310     0.600     0.276     0.616  
   0.600     0.320     0.600     0.285     0.618  
   0.600     0.330     0.600     0.293     0.619  
   0.600     0.340     0.600     0.302     0.620  
   0.600     0.350     0.600     0.311     0.621  
   0.600     0.360     0.600     0.320     0.622  
   0.600     0.370     0.600     0.328     0.624  
   0.600     0.380     0.600     0.337     0.625  
   0.600     0.390     0.600     0.346     0.627  
   0.600     0.400     0.600     0.354     0.628  
   0.600     0.410     0.600     0.363     0.630  
   0.600     0.420     0.600     0.372     0.631  
   0.600     0.430     0.600     0.380     0.633  
   0.600     0.440     0.600     0.389     0.634  
   0.600     0.450     0.600     0.398     0.636  
   0.600     0.460     0.600     0.406     0.638  
   0.600     0.470     0.600     0.415     0.639  
   0.600     0.480     0.600     0.423     0.641  
   0.600     0.490     0.600     0.432     0.643  
   0.600     0.500     0.600     0.440     0.645  
   0.600     0.510     0.600     0.449     0.647  
   0.600     0.520     0.600     0.457     0.649  
   0.600     0.530     0.600     0.466     0.651  
   0.600     0.540     0.600     0.474     0.653  
   0.600     0.550     0.600     0.483     0.655  
   0.600     0.560     0.600     0.491     0.658  
   0.600     0.570     0.600     0.499     0.660  
   0.600     0.580     0.600     0.508     0.662  
   0.600     0.590     0.600     0.516     0.665  
   0.600     0.600     0.600     0.524     0.667  
   0.600     0.610     0.600     0.533     0.670  
   0.600     0.620     0.600     0.541     0.672  
   0.600     0.630     0.600     0.549     0.675  
   0.600     0.640     0.600     0.557     0.677  
   0.600     0.650     0.600     0.565     0.680  
   0.600     0.660     0.600     0.574     0.683  
   0.600     0.670     0.600     0.582     0.686  
   0.600     0.680     0.600     0.590     0.689  
   0.600     0.690     0.600     0.598     0.692  
   0.600     0.700     0.600     0.606     0.695  
   0.600     0.710     0.600     0.614     0.698  
   0.600     0.720     0.600     0.622     0.701  
   0.600     0.730     0.600     0.629     0.705  
   0.600     0.740     0.600     0.637     0.708  
   0.600     0.750     0.600     0.645     0.712  
   0.600     0.760     0.600     0.653     0.715  
   0.600     0.770     0.600     0.661     0.719  
   0.600     0.780     0.600     0.668     0.722  
   0.600     0.790     0.600     0.676     0.726  
   0.600     0.800     0.600     0.683     0.730  
   0.600     0.810     0.600     0.691     0.734  
   0.600     0.820     0.600     0.699     0.738  
   0.600     0.830     0.600     0.706     0.742  
   0.600     0.840     0.600     0.713     0.746  
   0.600     0.850     0.600     0.721     0.750  
   0.600     0.860     0.600     0.728     0.755  
   0.600     0.870     0.600     0.735     0.759  
   0.600     0.880     0.600     0.742     0.764  
   0.600     0.890     0.600     0.750     0.768  
   0.600     0.900     0.600     0.757     0.773  
   0.600     0.910     0.600     0.764     0.778  
   0.600     0.920     0.600     0.771     0.783  
   0.600     0.930     0.600     0.777     0.788  
   0.600     0.940     0.600     0.784     0.793  
   0.600     0.950     0.600     0.791     0.798  
   0.600     0.960     0.600     0.798     0.803  
   0.600     0.970     0.600     0.804     0.809  
   0.600     0.980     0.600     0.811     0.814  
   0.600     0.990     0.600     0.818     0.820  
   1.200     0.000     0.200     0.000     0.200  
   1.200     0.010     0.200     0.010     0.200  
   1.200     0.020     0.200     0.020     0.200  
   1.200     0.030     0.200     0.030     0.200  
   1.200     0.040     0.200     0.040     0.200  
   1.200     0.050     0.200     0.050     0.200  
   1.200     0.060     0.200     0.060     0.200  
   1.200     0.070     0.200     0.070     0.200  
   1.200     0.080     0.200     0.080     0.200  
   1.200     0.090     0.200     0.090     0.200  
   1.200     0.100     0.200     0.100     0.200  
   1.200     0.110     0.200     0.110     0.200  
   1.200     0.120     0.200     0.120     0.200  
   1.200     0.130     0.200     0.130     0.200  
   1.200     0.140     0.200     0.140     0.200  
   1.200     0.150     0.200     0.149     0.200  
   1.200     0.160     0.200     0.159     0.200  
   1.200     0.170     0.200     0.169     0.201  
   1.200     0.180     0.200     0.179     0.201  
   1.200     0.190     0.200     0.189     0.201  
   1.200     0.200     0.200     0.199     0.201  
   1.200     0.210     0.200     0.209     0.201  
   1.200     0.220     0.200     0.219     0.201  
   1.200     0.230     0.200     0.229     0.201  
   1.200     0.240     0.200     0.239     0.201  
   1.200     0.250     0.200     0.249     0.201  
   1.200     0.260     0.200     0.259     0.201  
   1.200     0.270     0.200     0.269     0.201  
   1.200     0.280     0.200     0.279     0.201  
   1.200     0.290     0.200     0.289     0.201  
   1.200     0.300     0.200     0.299     0.202  
   1.200     0.310     0.200     0.309     0.202  
   1.200     0.320     0.200     0.319     0.202  
   1.200     0.330     0.200     0.329     0.202  
   1.200     0.340     0.200     0.339     0.202  
   1.200     0.350     0.200     0.349     0.202  
   1.200     0.360     0.200     0.359     0.202  
   1.200     0.370     0.200     0.369     0.202  
   1.200     0.380     0.200     0.379     0.203  
   1.200     0.390     0.200     0.389     0.203  
   1.200     0.400     0.200     0.399     0.203  
   1.200     0.410     0.200     0.409     0.203  
   1.200     0.420     0.200     0.419     0.203  
   1.200     0.430     0.200     0.428     0.203  
   1.200     0.440     0.200     0.438     0.203  
   1.200     0.450     0.200     0.448     0.204  
   1.200     0.460     0.200     0.458     0.204  
   1.200     0.470     0.200     0.468     0.204  
   1.200     0.480     0.200     0.478     0.204  
   1.200     0.490     0.200     0.488     0.204  
   1.200     0.500     0.200     0.498     0.204  
   1.200     0.510     0.200     0.508     0.205  
   1.200     0.520     0.200     0.518     0.205  
   1.200     0.530     0.200     0.528     0.205  
   1.200     0.540     0.200     0.538     0.205  
   1.200     0.550     0.200     0.548     0.205  
   1.200     0.560     0.200     0.558     0.206  
   1.200     0.570     0.200     0.568     0.206  
   1.200     0.580     0.200     0.578     0.206  
   1.200     0.590     0.200     0.588     0.206  
   1.200     0.600     0.200     0.598     0.207  
   1.200     0.610     0.200     0.608     0.207  
   1.200     0.620     0.200     0.618     0.207  
   1.200     0.630     0.200     0.628     0.207  
   1.200     0.640     0.200     0.638     0.207  
   1.200     0.650     0.200     0.648     0.208  
   1.200     0.660     0.200     0.658     0.208  
   1.200     0.670     0.200     0.667     0.208  
   1.200     0.680     0.200     0.677     0.208  
   1.200     0.690     0.200     0.687     0.209  
   1.200     0.700     0.200     0.697     0.209  
   1.200     0.710     0.200     0.707     0.209  
   1.200     0.720     0.200     0.717     0.210  
   1.200     0.730     0.200     0.727     0.210  
   1.200     0.740     0.200     0.737     0.210  
   1.200     0.750     0.200     0.747     0.210  
   1.200     0.760     0.200     0.757     0.211  
   1.200     0.770     0.200     0.767     0.211  
   1.200     0.780     0.200     0.777     0.211  
   1.200     0.790     0.200     0.787     0.212  
   1.200     0.800     0.200     0.797     0.212  
   1.200     0.810     0.200     0.807     0.212  
   1.200     0.820     0.200     0.817     0.213  
   1.200     0.830     0.200     0.827     0.213  
   1.200     0.840     0.200     0.837     0.213  
   1.200     0.850     0.200     0.847     0.214  
   1.200     0.860     0.200     0.857     0.214  
   1.200     0.870     0.200     0.867     0.214  
   1.200     0.880     0.200     0.876     0.215  
   1.200     0.890     0.200     0.886     0.215  
   1.200     0.900     0.200     0.896     0.216  
   1.200     0.910     0.200     0.906     0.216  
   1.200     0.920     0.200     0.916     0.216  
   1.200     0.930     0.200     0.926     0.217  
   1.200     0.940     0.200     0.936     0.217  
   1.200     0.950     0.200     0.946     0.218  
   1.200     0.960     0.200     0.956     0.218  
   1.200     0.970     0.200     0.966     0.218  
   1.200     0.980     0.200     0.976     0.219  
   1.200     0.990     0.200     0.986     0.219  
   1.200     0.000     0.400     0.000     0.400  
   1.200     0.010     0.400     0.010     0.400  
   1.200     0.020     0.400     0.020     0.400  
   1.200     0.030     0.400     0.030     0.400  
   1.200     0.040     0.400     0.039     0.400  
   1.200     0.050     0.400     0.049     0.400  
   1.200     0.060     0.400     0.059     0.400  
   1.200     0.070     0.400     0.069     0.400  
   1.200     0.080     0.400     0.079     0.400  
   1.200     0.090     0.400     0.089     0.400  
   1.200     0.100     0.400     0.099     0.400  
   1.200     0.110     0.400     0.109     0.400  
   1.200     0.120     0.400     0.118     0.400  
   1.200     0.130     0.400     0.128     0.401  
   1.200     0.140     0.400     0.138     0.401  
   1.200     0.150     0.400     0.148     0.401  
   1.200     0.160     0.400     0.158     0.401  
   1.200     0.170     0.400     0.168     0.401  
   1.200     0.180     0.400     0.178     0.401  
   1.200     0.190     0.400     0.187     0.401  
   1.200     0.200     0.400     0.197     0.401  
   1.200     0.210     0.400     0.207     0.401  
   1.200     0.220     0.400     0.217     0.402  
   1.200     0.230     0.400     0.227     0.402  
   1.200     0.240     0.400     0.237     0.402  
   1.200     0.250     0.400     0.247     0.402  
   1.200     0.260     0.400     0.256     0.402  
   1.200     0.270     0.400     0.266     0.402  
   1.200     0.280     0.400     0.276     0.403  
   1.200     0.290     0.400     0.286     0.403  
   1.200     0.300     0.400     0.296     0.403  
   1.200     0.310     0.400     0.306     0.403  
   1.200     0.320     0.400     0.316     0.404  
   1.200     0.330     0.400     0.325     0.404  
   1.200     0.340     0.400     0.335     0.404  
   1.200     0.350     0.400     0.345     0.404  
   1.200     0.360     0.400     0.355     0.404  
   1.200     0.370     0.400     0.365     0.405  
   1.200     0.380     0.400     0.375     0.405  
   1.200     0.390     0.400     0.385     0.405  
   1.200     0.400     0.400     0.394     0.406  
   1.200     0.410     0.400     0.404     0.406  
   1.200     0.420     0.400     0.414     0.406  
   1.200     0.430     0.400     0.424     0.406  
   1.200     0.440     0.400     0.434     0.407  
   1.200     0.450     0.400     0.444     0.407  
   1.200     0.460     0.400     0.454     0.407  
   1.200     0.470     0.400     0.463     0.408  
   1.200     0.480     0.400     0.473     0.408  
   1.200     0.490     0.400     0.483     0.408  
   1.200     0.500     0.400     0.493     0.409  
   1.200     0.510     0.400     0.503     0.409  
   1.200     0.520     0.400     0.513     0.409  
   1.200     0.530     0.400     0.522     0.410  
   1.200     0.540     0.400     0.532     0.410  
   1.200     0.550     0.400     0.542     0.411  
   1.200     0.560     0.400     0.552     0.411  
   1.200     0.570     0.400     0.562     0.411  
   1.200     0.580     0.400     0.572     0.412  
   1.200     0.590     0.400     0.581     0.412  
   1.200     0.600     0.400     0.591     0.413  
   1.200     0.610     0.400     0.601     0.413  
   1.200     0.620     0.400     0.611     0.414  
   1.200     0.630     0.400     0.621     0.414  
   1.200     0.640     0.400     0.631     0.415  
   1.200     0.650     0.400     0.640     0.415  
   1.200     0.660     0.400     0.650     0.416  
   1.200     0.670     0.400     0.660     0.416  
   1.200     0.680     0.400     0.670     0.417  
   1.200     0.690     0.400     0.680     0.417  
   1.200     0.700     0.400     0.690     0.418  
   1.200     0.710     0.400     0.699     0.418  
   1.200     0.720     0.400     0.709     0.419  
   1.200     0.730     0.400     0.719     0.419  
   1.200     0.740     0.400     0.729     0.420  
   1.200     0.750     0.400     0.739     0.420  
   1.200     0.760     0.400     0.749     0.421  
   1.200     0.770     0.400     0.758     0.422  
   1.200     0.780     0.400     0.768     0.422  
   1.200     0.790     0.400     0.778     0.423  
   1.200     0.800     0.400     0.788     0.423  
   1.200     0.810     0.400     0.798     0.424  
   1.200     0.820     0.400     0.807     0.425  
   1.200     0.830     0.400     0.817     0.425  
   1.200     0.840     0.400     0.827     0.426  
   1.200     0.850     0.400     0.837     0.427  
   1.200     0.860     0.400     0.847     0.427  
   1.200     0.870     0.400     0.856     0.428  
   1.200     0.880     0.400     0.866     0.429  
   1.200     0.890     0.400     0.876     0.430  
   1.200     0.900     0.400     0.886     0.430  
   1.200     0.910     0.400     0.896     0.431  
   1.200     0.920     0.400     0.905     0.432  
   1.200     0.930     0.400     0.915     0.433  
   1.200     0.940     0.400     0.925     0.433  
   1.200     0.950     0.400     0.935     0.434  
   1.200     0.960     0.400     0.945     0.435  
   1.200     0.970     0.400     0.954     0.436  
   1.200     0.980     0.400     0.964     0.437  
   1.200     0.990     0.400     0.974     0.438  
   1.200     0.000     0.600     0.000     0.600  
   1.200     0.010     0.600     0.010     0.600  
   1.200     0.020     0.600     0.019     0.600  
   1.200     0.030     0.600     0.029     0.600  
   1.200     0.040     0.600     0.039     0.600  
   1.200     0.050     0.600     0.049     0.600  
   1.200     0.060     0.600     0.058     0.600  
   1.200     0.070     0.600     0.068     0.600  
   1.200     0.080     0.600     0.078     0.600  
   1.200     0.090     0.600     0.087     0.600  
   1.200     0.100     0.600     0.097     0.600  
   1.200     0.110     0.600     0.107     0.601  
   1.200     0.120     0.600     0.116     0.601  
   1.200     0.130     0.600     0.126     0.601  
   1.200     0.140     0.600     0.136     0.601  
   1.200     0.150     0.600     0.146     0.601  
   1.200     0.160     0.600     0.155     0.601  
   1.200     0.170     0.600     0.165     0.601  
   1.200     0.180     0.600     0.175     0.602  
   1.200     0.190     0.600     0.184     0.602  
   1.200     0.200     0.600     0.194     0.602  
   1.200     0.210     0.600     0.204     0.602  
   1.200     0.220     0.600     0.213     0.602  
   1.200     0.230     0.600     0.223     0.603  
   1.200     0.240     0.600     0.233     0.603  
   1.200     0.250     0.600     0.242     0.603  
   1.200     0.260     0.600     0.252     0.603  
   1.200     0.270     0.600     0.262     0.604  
   1.200     0.280     0.600     0.272     0.604  
   1.200     0.290     0.600     0.281     0.604  
   1.200     0.300     0.600     0.291     0.604  
   1.200     0.310     0.600     0.301     0.605  
   1.200     0.320     0.600     0.310     0.605  
   1.200     0.330     0.600     0.320     0.605  
   1.200     0.340     0.600     0.330     0.606  
   1.200     0.350     0.600     0.339     0.606  
   1.200     0.360     0.600     0.349     0.606  
   1.200     0.370     0.600     0.359     0.607  
   1.200     0.380     0.600     0.368     0.607  
   1.200     0.390     0.600     0.378     0.608  
   1.200     0.400     0.600     0.388     0.608  
   1.200     0.410     0.600     0.397     0.608  
   1.200     0.420     0.600     0.407     0.609  
   1.200     0.430     0.600     0.417     0.609  
   1.200     0.440     0.600     0.426     0.610  
   1.200     0.450     0.600     0.436     0.610  
   1.200     0.460     0.600     0.446     0.611  
   1.200     0.470     0.600     0.455     0.611  
   1.200     0.480     0.600     0.465     0.612  
   1.200     0.490     0.600     0.475     0.612  
   1.200     0.500     0.600     0.484     0.613  
   1.200     0.510     0.600     0.494     0.613  
   1.200     0.520     0.600     0.504     0.614  
   1.200     0.530     0.600     0.513     0.614  
   1.200     0.540     0.600     0.523     0.615  
   1.200     0.550     0.600     0.533     0.615  
   1.200     0.560     0.600     0.542     0.616  
   1.200     0.570     0.600     0.552     0.617  
   1.200     0.580     0.600     0.562     0.617  
   1.200     0.590     0.600     0.571     0.618  
   1.200     0.600     0.600     0.581     0.618  
   1.200     0.610     0.600     0.591     0.619  
   1.200     0.620     0.600     0.600     0.620  
   1.200     0.630     0.600     0.610     0.620  
   1.200     0.640     0.600     0.620     0.621  
   1.200     0.650     0.600     0.629     0.622  
   1.200     0.660     0.600     0.639     0.622  
   1.200     0.670     0.600     0.648     0.623  
   1.200     0.680     0.600     0.658     0.624  
   1.200     0.690     0.600     0.668     0.625  
   1.200     0.700     0.600     0.677     0.625  
   1.200     0.710     0.600     0.687     0.626  
   1.200     0.720     0.600     0.697     0.627  
   1.200     0.730     0.600     0.706     0.628  
   1.200     0.740     0.600     0.716     0.629  
   1.200     0.750     0.600     0.725     0.629  
   1.200     0.760     0.600     0.735     0.630  
   1.200     0.770     0.600     0.745     0.631  
   1.200     0.780     0.600     0.754     0.632  
   1.200     0.790     0.600     0.764     0.633  
   1.200     0.800     0.600     0.773     0.634  
   1.200     0.810     0.600     0.783     0.635  
   1.200     0.820     0.600     0.793     0.636  
   1.200     0.830     0.600     0.802     0.637  
   1.200     0.840     0.600     0.812     0.638  
   1.200     0.850     0.600     0.821     0.639  
   1.200     0.860     0.600     0.831     0.640  
   1.200     0.870     0.600     0.841     0.641  
   1.200     0.880     0.600     0.850     0.642  
   1.200     0.890     0.600     0.860     0.643  
   1.200     0.900     0.600     0.869     0.644  
   1.200     0.910     0.600     0.879     0.645  
   1.200     0.920     0.600     0.888     0.646  
   1.200     0.930     0.600     0.898     0.647  
   1.200     0.940     0.600     0.907     0.648  
   1.200     0.950     0.600     0.917     0.649  
   1.200     0.960     0.600     0.927     0.650  
   1.200     0.970     0.600     0.936     0.652  
   1.200     0.980     0.600     0.946     0.653  
   1.200     0.990     0.600     0.955     0.654  


==> anc/fig2.dat <==
   case_label               T (GeV)       lambda          lambda_err
no_KT_constraint             0.0025      0.492751        0.000170734
no_KT_constraint             0.01        0.426121        0.000252826
no_KT_constraint             0.02        0.35669         0.000378165
no_KT_constraint             0.03        0.310963        0.000489572
no_KT_constraint             0.04        0.278827        0.000591231
no_KT_constraint             0.05        0.255337        0.000690061
no_KT_constraint             0.06        0.237516        0.000780521
no_KT_constraint             0.07        0.224303        0.000874682
no_KT_constraint             0.08        0.213523        0.00096632
no_KT_constraint             0.09        0.201263        0.00104229
no_KT_constraint             0.1         0.192798        0.00112291
no_KT_constraint             0.11        0.187626        0.00121469
no_KT_constraint             0.12        0.179663        0.00127965
no_KT_constraint             0.13        0.174543        0.00136975
no_KT_constraint             0.14        0.16629         0.00144957
no_KT_constraint             0.15        0.165078        0.00152333
no_KT_constraint             0.16        0.158103        0.00160389
no_KT_constraint             0.17        0.155053        0.001684
no_KT_constraint             0.18        0.155428        0.00177274
no_KT_constraint             0.19        0.153902        0.00187991
no_KT_constraint             0.2         0.148557        0.00193734
no_KT_constraint             0.21        0.144231        0.00201
no_KT_constraint             0.22        0.142303        0.00206413
no_KT_constraint             0.23        0.140306        0.00216619
no_KT_constraint             0.24        0.136008        0.00222182
no_KT_constraint             0.25        0.13597         0.00230668
no_KT_constraint             0.26        0.131459        0.00235891
no_KT_constraint             0.27        0.129929        0.00237434
no_KT_constraint             0.28        0.135553        0.00257711
no_KT_constraint             0.29        0.128834        0.00259733
no_KT_constraint             0.3         0.126003        0.00261587
KT_over_T_in_[0.00,0.25)     0.0025      0.499219        0.000776258
KT_over_T_in_[0.00,0.25)     0.01        0.499754        0.000945657
KT_over_T_in_[0.00,0.25)     0.02        0.491529        0.00112418
KT_over_T_in_[0.00,0.25)     0.03        0.481506        0.00127479
KT_over_T_in_[0.00,0.25)     0.04        0.467501        0.00140484
KT_over_T_in_[0.00,0.25)     0.05        0.455301        0.00153033
KT_over_T_in_[0.00,0.25)     0.06        0.436514        0.00163357
KT_over_T_in_[0.00,0.25)     0.07        0.42022         0.00174879
KT_over_T_in_[0.00,0.25)     0.08        0.405483        0.00185067
KT_over_T_in_[0.00,0.25)     0.09        0.384812        0.00193004
KT_over_T_in_[0.00,0.25)     0.1         0.367237        0.00202861
KT_over_T_in_[0.00,0.25)     0.11        0.355152        0.00212683
KT_over_T_in_[0.00,0.25)     0.12        0.337542        0.00219612
KT_over_T_in_[0.00,0.25)     0.13        0.328191        0.00231089
KT_over_T_in_[0.00,0.25)     0.14        0.310506        0.00239972
KT_over_T_in_[0.00,0.25)     0.15        0.303482        0.00248928
KT_over_T_in_[0.00,0.25)     0.16        0.293078        0.00256825
KT_over_T_in_[0.00,0.25)     0.17        0.282041        0.00266137
KT_over_T_in_[0.00,0.25)     0.18        0.28063         0.0028032
KT_over_T_in_[0.00,0.25)     0.19        0.272917        0.00291283
KT_over_T_in_[0.00,0.25)     0.2         0.261208        0.00294194
KT_over_T_in_[0.00,0.25)     0.21        0.254947        0.00302094
KT_over_T_in_[0.00,0.25)     0.22        0.250227        0.00311439
KT_over_T_in_[0.00,0.25)     0.23        0.244264        0.00325093
KT_over_T_in_[0.00,0.25)     0.24        0.23797         0.00331542
KT_over_T_in_[0.00,0.25)     0.25        0.236452        0.00342124
KT_over_T_in_[0.00,0.25)     0.26        0.225179        0.00345503
KT_over_T_in_[0.00,0.25)     0.27        0.224383        0.0035435
KT_over_T_in_[0.00,0.25)     0.28        0.227139        0.00372445
KT_over_T_in_[0.00,0.25)     0.29        0.215854        0.00372757
KT_over_T_in_[0.00,0.25)     0.3         0.213579        0.0038381
KT_over_T_in_[0.25,0.50)     0.0025      0.498408        0.000537033
KT_over_T_in_[0.25,0.50)     0.01        0.487059        0.000702074
KT_over_T_in_[0.25,0.50)     0.02        0.451378        0.000891195
KT_over_T_in_[0.25,0.50)     0.03        0.401302        0.00104193
KT_over_T_in_[0.25,0.50)     0.04        0.341336        0.00115871
KT_over_T_in_[0.25,0.50)     0.05        0.279736        0.00124476
KT_over_T_in_[0.25,0.50)     0.06        0.228691        0.00131784
KT_over_T_in_[0.25,0.50)     0.07        0.187359        0.00139351
KT_over_T_in_[0.25,0.50)     0.08        0.152316        0.00146275
KT_over_T_in_[0.25,0.50)     0.09        0.121446        0.00149952
KT_over_T_in_[0.25,0.50)     0.1         0.10511         0.00159128
KT_over_T_in_[0.25,0.50)     0.11        0.0917757       0.00168454
KT_over_T_in_[0.25,0.50)     0.12        0.0809369       0.00177532
KT_over_T_in_[0.25,0.50)     0.13        0.0686964       0.00181182
KT_over_T_in_[0.25,0.50)     0.14        0.061846        0.00190426
KT_over_T_in_[0.25,0.50)     0.15        0.0542861       0.00198674
KT_over_T_in_[0.25,0.50)     0.16        0.048139        0.00206986
KT_over_T_in_[0.25,0.50)     0.17        0.0474348       0.00219497
KT_over_T_in_[0.25,0.50)     0.18        0.0447948       0.00232457
KT_over_T_in_[0.25,0.50)     0.19        0.0429979       0.00240256
KT_over_T_in_[0.25,0.50)     0.2         0.0395728       0.00260087
KT_over_T_in_[0.25,0.50)     0.21        0.0330934       0.00249834
KT_over_T_in_[0.25,0.50)     0.22        0.0325899       0.00283987
KT_over_T_in_[0.25,0.50)     0.23        0.03142         0.00284062
KT_over_T_in_[0.25,0.50)     0.24        0.0265198       0.00265458
KT_over_T_in_[0.25,0.50)     0.25        0.0257798       0.00295351
KT_over_T_in_[0.25,0.50)     0.26        0.0233232       0.00294321
KT_over_T_in_[0.25,0.50)     0.27        0.0254656       0.00293275
KT_over_T_in_[0.25,0.50)     0.28        0.0257322       0.00372312
KT_over_T_in_[0.25,0.50)     0.29        0.0278991       0.00395606
KT_over_T_in_[0.25,0.50)     0.3         0.022698        0.0032787
KT_over_T_in_[0.50,1.00)     0.0025      0.494666        0.00032645
KT_over_T_in_[0.50,1.00)     0.01        0.454453        0.000454029
KT_over_T_in_[0.50,1.00)     0.02        0.346261        0.000588441
KT_over_T_in_[0.50,1.00)     0.03        0.234934        0.00067012
KT_over_T_in_[0.50,1.00)     0.04        0.158692        0.000740749
KT_over_T_in_[0.50,1.00)     0.05        0.109341        0.00080979
KT_over_T_in_[0.50,1.00)     0.06        0.0815293       0.000892336
KT_over_T_in_[0.50,1.00)     0.07        0.0647208       0.000989182
KT_over_T_in_[0.50,1.00)     0.08        0.0530263       0.00108113
KT_over_T_in_[0.50,1.00)     0.09        0.0454754       0.00119164
KT_over_T_in_[0.50,1.00)     0.1         0.0382173       0.00127753
KT_over_T_in_[0.50,1.00)     0.11        0.034565        0.00139036
KT_over_T_in_[0.50,1.00)     0.12        0.0298939       0.00146934
KT_over_T_in_[0.50,1.00)     0.13        0.0276206       0.00161627
KT_over_T_in_[0.50,1.00)     0.14        0.023337        0.00158237
KT_over_T_in_[0.50,1.00)     0.15        0.0249939       0.00185139
KT_over_T_in_[0.50,1.00)     0.16        0.0161297       0.00167429
KT_over_T_in_[0.50,1.00)     0.17        0.0169692       0.0018315
KT_over_T_in_[0.50,1.00)     0.18        0.0158184       0.00181345
KT_over_T_in_[0.50,1.00)     0.19        0.0191002       0.00249393
KT_over_T_in_[0.50,1.00)     0.2         0.0155491       0.00230763
KT_over_T_in_[0.50,1.00)     0.21        0.0107148       0.00207083
KT_over_T_in_[0.50,1.00)     0.22        0.011058        0.00196426
KT_over_T_in_[0.50,1.00)     0.23        0.0123601       0.00230578
KT_over_T_in_[0.50,1.00)     0.24        0.0115982       0.00247289
KT_over_T_in_[0.50,1.00)     0.25        0.012052        0.00232109
KT_over_T_in_[0.50,1.00)     0.26        0.0123655       0.00268463
KT_over_T_in_[0.50,1.00)     0.27        0.00880571      0.00288464
KT_over_T_in_[0.50,1.00)     0.28        0.00894587      0.00233669
KT_over_T_in_[0.50,1.00)     0.29        0.00909878      0.00252375
KT_over_T_in_[0.50,1.00)     0.3         0.00805042      0.00321222
KT_over_T_in_[1.00,1.50)     0.0025      0.490154        0.000306788
KT_over_T_in_[1.00,1.50)     0.01        0.385842        0.000426407
KT_over_T_in_[1.00,1.50)     0.02        0.197514        0.000527611
KT_over_T_in_[1.00,1.50)     0.03        0.104078        0.000625924
KT_over_T_in_[1.00,1.50)     0.04        0.0652253       0.000731809
KT_over_T_in_[1.00,1.50)     0.05        0.0476735       0.00085221
KT_over_T_in_[1.00,1.50)     0.06        0.0382111       0.0010124
KT_over_T_in_[1.00,1.50)     0.07        0.0296936       0.00109788
KT_over_T_in_[1.00,1.50)     0.08        0.0256618       0.00127491
KT_over_T_in_[1.00,1.50)     0.09        0.0212107       0.0013992
KT_over_T_in_[1.00,1.50)     0.1         0.0186841       0.0015509
KT_over_T_in_[1.00,1.50)     0.11        0.0189645       0.00160765
KT_over_T_in_[1.00,1.50)     0.12        0.0139253       0.00194096
KT_over_T_in_[1.00,1.50)     0.13        0.0122351       0.00176657
KT_over_T_in_[1.00,1.50)     0.14        0.0104569       0.00171374
KT_over_T_in_[1.00,1.50)     0.15        0.0142476       0.00207017
KT_over_T_in_[1.00,1.50)     0.16        0.0113545       0.00231011
KT_over_T_in_[1.00,1.50)     0.17        0.00531469      0.0023392
KT_over_T_in_[1.00,1.50)     0.18        0.00986736      0.00263361
KT_over_T_in_[1.00,1.50)     0.19        0.00835389      0.00230607
KT_over_T_in_[1.00,1.50)     0.2         0.0116301       0.00342019
KT_over_T_in_[1.00,1.50)     0.21        0.0102717       0.00314634
KT_over_T_in_[1.00,1.50)     0.22        0.005992        0.0024677
KT_over_T_in_[1.00,1.50)     0.23        0.00375765      0.00148942
KT_over_T_in_[1.00,1.50)     0.24        0.0046179       0.00302582
KT_over_T_in_[1.00,1.50)     0.25        0.000754343     0.00411708
KT_over_T_in_[1.00,1.50)     0.26        0.0046954       0.00278044
KT_over_T_in_[1.00,1.50)     0.27        0.00719157      0.00247661
KT_over_T_in_[1.00,1.50)     0.28        0.0085755       0.00475375
KT_over_T_in_[1.00,1.50)     0.29        0.00052572      0.00153915
KT_over_T_in_[1.00,1.50)     0.3         0.0117168       0.00878487
KT_over_T_in_[1.50,2.00)     0.0025      0.484132        0.000306824
KT_over_T_in_[1.50,2.00)     0.01        0.305462        0.00040539
KT_over_T_in_[1.50,2.00)     0.02        0.116907        0.000506702
KT_over_T_in_[1.50,2.00)     0.03        0.0632003       0.000656679
KT_over_T_in_[1.50,2.00)     0.04        0.0418264       0.000788843
KT_over_T_in_[1.50,2.00)     0.05        0.0318794       0.000976757
KT_over_T_in_[1.50,2.00)     0.06        0.0246177       0.00107541
KT_over_T_in_[1.50,2.00)     0.07        0.0207921       0.00129044
KT_over_T_in_[1.50,2.00)     0.08        0.0179038       0.00138485
KT_over_T_in_[1.50,2.00)     0.09        0.0184543       0.00176855
KT_over_T_in_[1.50,2.00)     0.1         0.0157959       0.00171189
KT_over_T_in_[1.50,2.00)     0.11        0.0108342       0.00182986
KT_over_T_in_[1.50,2.00)     0.12        0.0131111       0.0024925
KT_over_T_in_[1.50,2.00)     0.13        0.00690548      0.00206021
KT_over_T_in_[1.50,2.00)     0.14        0.00919007      0.0023563
KT_over_T_in_[1.50,2.00)     0.15        0.00639896      0.00242356
KT_over_T_in_[1.50,2.00)     0.16        0.00497819      0.00205467
KT_over_T_in_[1.50,2.00)     0.17        0.00213423      0.00167469
KT_over_T_in_[1.50,2.00)     0.18        0.00294118      0.00144444
KT_over_T_in_[1.50,2.00)     0.19        0.00494238      0.00278573
KT_over_T_in_[1.50,2.00)     0.2         0.0162119       0.00980514
KT_over_T_in_[1.50,2.00)     0.21        0.00384701      0.00211598
KT_over_T_in_[1.50,2.00)     0.22        0.0171707       0.00735601
KT_over_T_in_[1.50,2.00)     0.23       -0.000495501     0.000561948
KT_over_T_in_[1.50,2.00)     0.24        8.82564e-05     0.00159148
KT_over_T_in_[1.50,2.00)     0.25       -0.000569819     0.00210037
KT_over_T_in_[1.50,2.00)     0.26        0.0314806       0.0175579
KT_over_T_in_[1.50,2.00)     0.27        0.00476384      0.00327931
KT_over_T_in_[1.50,2.00)     0.28        0.00240319      0.00206571
KT_over_T_in_[1.50,2.00)     0.29       -0.000789829     0.0010765
KT_over_T_in_[1.50,2.00)     0.3         0.00295838      0.00316894

